Tops from Light Quarks: Full Mass Dependence at Two-Loops in QCD

I present the two-loop QCD corrections to the production of a massive quark-anti-quark pair in the massless quark-anti-quark annihilation channel. The result is obtained as a combination of a deep expansion in the mass around the high energy limit and of a numerical integration of a system of differential equations. The primary application of the outcome and developed methods is top quark pair production at the Large Hadron Collider.

==> qqQQ2Lnumeric.m <==
(*******************************************************************************
 *
 * arXiv:0803.1400 [hep-ph]
 *
 * Tops from Light Quarks: Full Mass Dependence at Two-Loops in QCD
 *
 * M. Czakon
 * 
 * This file contains the interference of the two-loop and Born amplitudes for
 * the production of heavy quarks in light quark annihilation, Eq. (7),
 * evaluated numerically at grid points as exhibited on the plots in the paper.
 * The renormalization scale has been set to mu = m, and the number of colors
 * and number of heavy flavors to their usual values, i.e. N = 3 and nh = 1.
 * The elements of the list are given as {ms, x, value}.
 *
 * ALL NUMERICAL VALUES HAVE BEEN ROUNDED AT 5 DIGITS!!!
 *
 * Notation:
 *
 * nl - number of light quark families
 *
 * ms = m^2/s
 * x = -t/s
 *
 ******************************************************************************)

qqQQ2Lnumeric = {{0.2497502498, 0.4851965115, -58518. + 28.443/ep^4 + 
       220.06/ep^3 - 367.13/ep^2 - 5890.8/ep + 
       (3241.8 - 10.666/ep^3 + 11.501/ep^2 + 270.49/ep)*nl - 34.812*nl^2}, 
     {0.2497502498, 0.4859556647, -58521. + 28.441/ep^4 + 219.94/ep^3 - 
       367.39/ep^2 - 5892.5/ep + (3241.9 - 10.666/ep^3 + 11.515/ep^2 + 
         270.43/ep)*nl - 34.811*nl^2}, {0.2497502498, 0.486714818, 
      -58524. + 28.44/ep^4 + 219.81/ep^3 - 367.64/ep^2 - 5894.2/ep + 
       (3242. - 10.665/ep^3 + 11.529/ep^2 + 270.37/ep)*nl - 34.809*nl^2}, 
     {0.2497502498, 0.4874739712, -58527. + 28.439/ep^4 + 219.69/ep^3 - 
       367.9/ep^2 - 5895.9/ep + (3242.1 - 10.665/ep^3 + 11.543/ep^2 + 
         270.31/ep)*nl - 34.808*nl^2}, {0.2497502498, 0.4882331245, 
      -58530. + 28.438/ep^4 + 219.57/ep^3 - 368.15/ep^2 - 5897.6/ep + 
       (3242.1 - 10.664/ep^3 + 11.557/ep^2 + 270.26/ep)*nl - 34.807*nl^2}, 
     {0.2497502498, 0.4889922778, -58534. + 28.437/ep^4 + 219.45/ep^3 - 
       368.4/ep^2 - 5899.4/ep + (3242.2 - 10.664/ep^3 + 11.571/ep^2 + 
         270.2/ep)*nl - 34.805*nl^2}, {0.2497502498, 0.489751431, 
      -58538. + 28.436/ep^4 + 219.33/ep^3 - 368.65/ep^2 - 5901.1/ep + 
       (3242.3 - 10.664/ep^3 + 11.585/ep^2 + 270.15/ep)*nl - 34.804*nl^2}, 
     {0.2497502498, 0.4905105843, -58542. + 28.435/ep^4 + 219.21/ep^3 - 
       368.9/ep^2 - 5902.9/ep + (3242.5 - 10.663/ep^3 + 11.599/ep^2 + 
         270.1/ep)*nl - 34.803*nl^2}, {0.2497502498, 0.4912697375, 
      -58546. + 28.435/ep^4 + 219.09/ep^3 - 369.15/ep^2 - 5904.7/ep + 
       (3242.6 - 10.663/ep^3 + 11.613/ep^2 + 270.04/ep)*nl - 34.802*nl^2}, 
     {0.2497502498, 0.4920288908, -58550. + 28.434/ep^4 + 218.97/ep^3 - 
       369.4/ep^2 - 5906.5/ep + (3242.7 - 10.663/ep^3 + 11.627/ep^2 + 
         269.99/ep)*nl - 34.801*nl^2}, {0.2497502498, 0.492788044, 
      -58555. + 28.433/ep^4 + 218.85/ep^3 - 369.65/ep^2 - 5908.3/ep + 
       (3242.9 - 10.662/ep^3 + 11.641/ep^2 + 269.94/ep)*nl - 34.801*nl^2}, 
     {0.2497502498, 0.4935471973, -58559. + 28.433/ep^4 + 218.74/ep^3 - 
       369.89/ep^2 - 5910.1/ep + (3243. - 10.662/ep^3 + 11.655/ep^2 + 
         269.89/ep)*nl - 34.8*nl^2}, {0.2497502498, 0.4943063506, 
      -58564. + 28.432/ep^4 + 218.62/ep^3 - 370.14/ep^2 - 5912./ep + 
       (3243.2 - 10.662/ep^3 + 11.669/ep^2 + 269.84/ep)*nl - 34.799*nl^2}, 
     {0.2497502498, 0.4950655038, -58570. + 28.432/ep^4 + 218.51/ep^3 - 
       370.38/ep^2 - 5913.8/ep + (3243.3 - 10.662/ep^3 + 11.682/ep^2 + 
         269.79/ep)*nl - 34.799*nl^2}, {0.2497502498, 0.4958246571, 
      -58575. + 28.431/ep^4 + 218.4/ep^3 - 370.62/ep^2 - 5915.7/ep + 
       (3243.5 - 10.662/ep^3 + 11.696/ep^2 + 269.75/ep)*nl - 34.798*nl^2}, 
     {0.2497502498, 0.4965838103, -58580. + 28.431/ep^4 + 218.28/ep^3 - 
       370.87/ep^2 - 5917.5/ep + (3243.7 - 10.662/ep^3 + 11.71/ep^2 + 
         269.7/ep)*nl - 34.798*nl^2}, {0.2497502498, 0.4973429636, 
      -58586. + 28.431/ep^4 + 218.17/ep^3 - 371.11/ep^2 - 5919.4/ep + 
       (3243.9 - 10.661/ep^3 + 11.723/ep^2 + 269.65/ep)*nl - 34.798*nl^2}, 
     {0.2497502498, 0.4981021169, -58592. + 28.43/ep^4 + 218.06/ep^3 - 
       371.35/ep^2 - 5921.3/ep + (3244.1 - 10.661/ep^3 + 11.737/ep^2 + 
         269.61/ep)*nl - 34.797*nl^2}, {0.2497502498, 0.4988612701, 
      -58598. + 28.43/ep^4 + 217.95/ep^3 - 371.59/ep^2 - 5923.2/ep + 
       (3244.3 - 10.661/ep^3 + 11.75/ep^2 + 269.56/ep)*nl - 34.797*nl^2}, 
     {0.2497502498, 0.4996204234, -58605. + 28.43/ep^4 + 217.84/ep^3 - 
       371.82/ep^2 - 5925.1/ep + (3244.5 - 10.661/ep^3 + 11.764/ep^2 + 
         269.52/ep)*nl - 34.797*nl^2}, {0.2497502498, 0.5003795766, 
      -58611. + 28.43/ep^4 + 217.74/ep^3 - 372.06/ep^2 - 5927.1/ep + 
       (3244.7 - 10.661/ep^3 + 11.777/ep^2 + 269.47/ep)*nl - 34.797*nl^2}, 
     {0.2497502498, 0.5011387299, -58618. + 28.43/ep^4 + 217.63/ep^3 - 
       372.3/ep^2 - 5929./ep + (3245. - 10.661/ep^3 + 11.791/ep^2 + 
         269.43/ep)*nl - 34.797*nl^2}, {0.2497502498, 0.5018978831, 
      -58625. + 28.43/ep^4 + 217.52/ep^3 - 372.53/ep^2 - 5931./ep + 
       (3245.2 - 10.661/ep^3 + 11.804/ep^2 + 269.39/ep)*nl - 34.797*nl^2}, 
     {0.2497502498, 0.5026570364, -58632. + 28.431/ep^4 + 217.42/ep^3 - 
       372.77/ep^2 - 5932.9/ep + (3245.5 - 10.661/ep^3 + 11.818/ep^2 + 
         269.35/ep)*nl - 34.798*nl^2}, {0.2497502498, 0.5034161897, 
      -58640. + 28.431/ep^4 + 217.31/ep^3 - 373./ep^2 - 5934.9/ep + 
       (3245.7 - 10.662/ep^3 + 11.831/ep^2 + 269.31/ep)*nl - 34.798*nl^2}, 
     {0.2497502498, 0.5041753429, -58647. + 28.431/ep^4 + 217.21/ep^3 - 
       373.23/ep^2 - 5936.9/ep + (3246. - 10.662/ep^3 + 11.844/ep^2 + 
         269.27/ep)*nl - 34.798*nl^2}, {0.2497502498, 0.5049344962, 
      -58655. + 28.432/ep^4 + 217.11/ep^3 - 373.46/ep^2 - 5938.9/ep + 
       (3246.3 - 10.662/ep^3 + 11.858/ep^2 + 269.23/ep)*nl - 34.799*nl^2}, 
     {0.2497502498, 0.5056936494, -58663. + 28.432/ep^4 + 217./ep^3 - 
       373.69/ep^2 - 5940.9/ep + (3246.6 - 10.662/ep^3 + 11.871/ep^2 + 
         269.19/ep)*nl - 34.799*nl^2}, {0.2497502498, 0.5064528027, 
      -58671. + 28.433/ep^4 + 216.9/ep^3 - 373.92/ep^2 - 5942.9/ep + 
       (3246.9 - 10.662/ep^3 + 11.884/ep^2 + 269.15/ep)*nl - 34.8*nl^2}, 
     {0.2497502498, 0.507211956, -58679. + 28.433/ep^4 + 216.8/ep^3 - 
       374.15/ep^2 - 5945./ep + (3247.2 - 10.662/ep^3 + 11.897/ep^2 + 
         269.12/ep)*nl - 34.801*nl^2}, {0.2497502498, 0.5079711092, 
      -58688. + 28.434/ep^4 + 216.7/ep^3 - 374.38/ep^2 - 5947.1/ep + 
       (3247.5 - 10.663/ep^3 + 11.91/ep^2 + 269.08/ep)*nl - 34.801*nl^2}, 
     {0.2497502498, 0.5087302625, -58697. + 28.435/ep^4 + 216.61/ep^3 - 
       374.6/ep^2 - 5949.1/ep + (3247.8 - 10.663/ep^3 + 11.924/ep^2 + 
         269.04/ep)*nl - 34.802*nl^2}, {0.2497502498, 0.5094894157, 
      -58706. + 28.435/ep^4 + 216.51/ep^3 - 374.83/ep^2 - 5951.2/ep + 
       (3248.1 - 10.663/ep^3 + 11.937/ep^2 + 269.01/ep)*nl - 34.803*nl^2}, 
     {0.2497502498, 0.510248569, -58715. + 28.436/ep^4 + 216.41/ep^3 - 
       375.06/ep^2 - 5953.3/ep + (3248.5 - 10.664/ep^3 + 11.95/ep^2 + 
         268.98/ep)*nl - 34.804*nl^2}, {0.2497502498, 0.5110077222, 
      -58724. + 28.437/ep^4 + 216.32/ep^3 - 375.28/ep^2 - 5955.4/ep + 
       (3248.8 - 10.664/ep^3 + 11.963/ep^2 + 268.94/ep)*nl - 34.805*nl^2}, 
     {0.2497502498, 0.5117668755, -58734. + 28.438/ep^4 + 216.22/ep^3 - 
       375.5/ep^2 - 5957.5/ep + (3249.2 - 10.664/ep^3 + 11.976/ep^2 + 
         268.91/ep)*nl - 34.807*nl^2}, {0.2497502498, 0.5125260288, 
      -58743. + 28.439/ep^4 + 216.13/ep^3 - 375.72/ep^2 - 5959.6/ep + 
       (3249.6 - 10.665/ep^3 + 11.989/ep^2 + 268.88/ep)*nl - 34.808*nl^2}, 
     {0.2497502498, 0.513285182, -58753. + 28.44/ep^4 + 216.03/ep^3 - 
       375.95/ep^2 - 5961.8/ep + (3249.9 - 10.665/ep^3 + 12.002/ep^2 + 
         268.85/ep)*nl - 34.809*nl^2}, {0.2497502498, 0.5140443353, 
      -58763. + 28.441/ep^4 + 215.94/ep^3 - 376.17/ep^2 - 5963.9/ep + 
       (3250.3 - 10.666/ep^3 + 12.015/ep^2 + 268.82/ep)*nl - 34.811*nl^2}, 
     {0.2497502498, 0.5148034885, -58773. + 28.443/ep^4 + 215.85/ep^3 - 
       376.39/ep^2 - 5966.1/ep + (3250.7 - 10.666/ep^3 + 12.027/ep^2 + 
         268.79/ep)*nl - 34.812*nl^2}, {0.2496838054, 0.4832181379, 
      -43406. + 28.442/ep^4 + 220.33/ep^3 - 243.81/ep^2 - 4009.1/ep + 
       (2745.8 - 10.666/ep^3 + 11.464/ep^2 + 239.74/ep)*nl - 34.813*nl^2}, 
     {0.2496838054, 0.4840787462, -43408. + 28.441/ep^4 + 220.18/ep^3 - 
       244.11/ep^2 - 4010.8/ep + (2745.9 - 10.665/ep^3 + 11.48/ep^2 + 
         239.68/ep)*nl - 34.811*nl^2}, {0.2496838054, 0.4849393545, 
      -43411. + 28.439/ep^4 + 220.04/ep^3 - 244.41/ep^2 - 4012.4/ep + 
       (2746. - 10.665/ep^3 + 11.496/ep^2 + 239.61/ep)*nl - 34.809*nl^2}, 
     {0.2496838054, 0.4857999628, -43414. + 28.438/ep^4 + 219.9/ep^3 - 
       244.7/ep^2 - 4014.1/ep + (2746.1 - 10.664/ep^3 + 11.512/ep^2 + 
         239.55/ep)*nl - 34.807*nl^2}, {0.2496838054, 0.4866605711, 
      -43417. + 28.437/ep^4 + 219.76/ep^3 - 245./ep^2 - 4015.8/ep + 
       (2746.2 - 10.664/ep^3 + 11.528/ep^2 + 239.49/ep)*nl - 34.805*nl^2}, 
     {0.2496838054, 0.4875211794, -43420. + 28.435/ep^4 + 219.62/ep^3 - 
       245.29/ep^2 - 4017.5/ep + (2746.3 - 10.663/ep^3 + 11.544/ep^2 + 
         239.42/ep)*nl - 34.804*nl^2}, {0.2496838054, 0.4883817878, 
      -43423. + 28.434/ep^4 + 219.48/ep^3 - 245.58/ep^2 - 4019.2/ep + 
       (2746.5 - 10.663/ep^3 + 11.56/ep^2 + 239.36/ep)*nl - 34.802*nl^2}, 
     {0.2496838054, 0.4892423961, -43427. + 28.433/ep^4 + 219.34/ep^3 - 
       245.87/ep^2 - 4020.9/ep + (2746.6 - 10.662/ep^3 + 11.576/ep^2 + 
         239.3/ep)*nl - 34.801*nl^2}, {0.2496838054, 0.4901030044, 
      -43431. + 28.432/ep^4 + 219.21/ep^3 - 246.16/ep^2 - 4022.6/ep + 
       (2746.7 - 10.662/ep^3 + 11.592/ep^2 + 239.24/ep)*nl - 34.8*nl^2}, 
     {0.2496838054, 0.4909636127, -43435. + 28.431/ep^4 + 219.07/ep^3 - 
       246.45/ep^2 - 4024.3/ep + (2746.9 - 10.662/ep^3 + 11.607/ep^2 + 
         239.18/ep)*nl - 34.799*nl^2}, {0.2496838054, 0.491824221, 
      -43439. + 28.43/ep^4 + 218.94/ep^3 - 246.73/ep^2 - 4026.1/ep + 
       (2747.1 - 10.661/ep^3 + 11.623/ep^2 + 239.13/ep)*nl - 34.798*nl^2}, 
     {0.2496838054, 0.4926848293, -43443. + 28.43/ep^4 + 218.81/ep^3 - 
       247.02/ep^2 - 4027.8/ep + (2747.2 - 10.661/ep^3 + 11.639/ep^2 + 
         239.07/ep)*nl - 34.797*nl^2}, {0.2496838054, 0.4935454376, 
      -43448. + 28.429/ep^4 + 218.68/ep^3 - 247.3/ep^2 - 4029.6/ep + 
       (2747.4 - 10.661/ep^3 + 11.655/ep^2 + 239.01/ep)*nl - 34.796*nl^2}, 
     {0.2496838054, 0.494406046, -43453. + 28.428/ep^4 + 218.55/ep^3 - 
       247.58/ep^2 - 4031.3/ep + (2747.6 - 10.661/ep^3 + 11.67/ep^2 + 
         238.96/ep)*nl - 34.795*nl^2}, {0.2496838054, 0.4952666543, 
      -43458. + 28.428/ep^4 + 218.42/ep^3 - 247.86/ep^2 - 4033.1/ep + 
       (2747.8 - 10.66/ep^3 + 11.686/ep^2 + 238.9/ep)*nl - 34.794*nl^2}, 
     {0.2496838054, 0.4961272626, -43463. + 28.427/ep^4 + 218.29/ep^3 - 
       248.13/ep^2 - 4034.9/ep + (2748. - 10.66/ep^3 + 11.701/ep^2 + 
         238.85/ep)*nl - 34.794*nl^2}, {0.2496838054, 0.4969878709, 
      -43468. + 28.427/ep^4 + 218.16/ep^3 - 248.41/ep^2 - 4036.7/ep + 
       (2748.2 - 10.66/ep^3 + 11.717/ep^2 + 238.8/ep)*nl - 34.794*nl^2}, 
     {0.2496838054, 0.4978484792, -43474. + 28.427/ep^4 + 218.04/ep^3 - 
       248.68/ep^2 - 4038.5/ep + (2748.5 - 10.66/ep^3 + 11.732/ep^2 + 
         238.74/ep)*nl - 34.793*nl^2}, {0.2496838054, 0.4987090875, 
      -43479. + 28.427/ep^4 + 217.91/ep^3 - 248.95/ep^2 - 4040.3/ep + 
       (2748.7 - 10.66/ep^3 + 11.747/ep^2 + 238.69/ep)*nl - 34.793*nl^2}, 
     {0.2496838054, 0.4995696958, -43485. + 28.426/ep^4 + 217.79/ep^3 - 
       249.22/ep^2 - 4042.1/ep + (2749. - 10.66/ep^3 + 11.763/ep^2 + 
         238.64/ep)*nl - 34.793*nl^2}, {0.2496838054, 0.5004303042, 
      -43491. + 28.426/ep^4 + 217.67/ep^3 - 249.49/ep^2 - 4043.9/ep + 
       (2749.2 - 10.66/ep^3 + 11.778/ep^2 + 238.59/ep)*nl - 34.793*nl^2}, 
     {0.2496838054, 0.5012909125, -43497. + 28.427/ep^4 + 217.55/ep^3 - 
       249.76/ep^2 - 4045.8/ep + (2749.5 - 10.66/ep^3 + 11.793/ep^2 + 
         238.55/ep)*nl - 34.793*nl^2}, {0.2496838054, 0.5021515208, 
      -43504. + 28.427/ep^4 + 217.43/ep^3 - 250.02/ep^2 - 4047.6/ep + 
       (2749.8 - 10.66/ep^3 + 11.809/ep^2 + 238.5/ep)*nl - 34.793*nl^2}, 
     {0.2496838054, 0.5030121291, -43510. + 28.427/ep^4 + 217.31/ep^3 - 
       250.29/ep^2 - 4049.5/ep + (2750. - 10.66/ep^3 + 11.824/ep^2 + 
         238.45/ep)*nl - 34.794*nl^2}, {0.2496838054, 0.5038727374, 
      -43517. + 28.427/ep^4 + 217.19/ep^3 - 250.55/ep^2 - 4051.4/ep + 
       (2750.3 - 10.66/ep^3 + 11.839/ep^2 + 238.41/ep)*nl - 34.794*nl^2}, 
     {0.2496838054, 0.5047333457, -43524. + 28.428/ep^4 + 217.07/ep^3 - 
       250.81/ep^2 - 4053.2/ep + (2750.6 - 10.66/ep^3 + 11.854/ep^2 + 
         238.36/ep)*nl - 34.794*nl^2}, {0.2496838054, 0.505593954, 
      -43531. + 28.428/ep^4 + 216.96/ep^3 - 251.07/ep^2 - 4055.1/ep + 
       (2751. - 10.661/ep^3 + 11.869/ep^2 + 238.32/ep)*nl - 34.795*nl^2}, 
     {0.2496838054, 0.5064545624, -43539. + 28.429/ep^4 + 216.84/ep^3 - 
       251.33/ep^2 - 4057./ep + (2751.3 - 10.661/ep^3 + 11.884/ep^2 + 
         238.27/ep)*nl - 34.796*nl^2}, {0.2496838054, 0.5073151707, 
      -43546. + 28.43/ep^4 + 216.73/ep^3 - 251.58/ep^2 - 4059./ep + 
       (2751.6 - 10.661/ep^3 + 11.899/ep^2 + 238.23/ep)*nl - 34.797*nl^2}, 
     {0.2496838054, 0.508175779, -43554. + 28.43/ep^4 + 216.62/ep^3 - 
       251.84/ep^2 - 4060.9/ep + (2752. - 10.661/ep^3 + 11.914/ep^2 + 
         238.19/ep)*nl - 34.798*nl^2}, {0.2496838054, 0.5090363873, 
      -43562. + 28.431/ep^4 + 216.5/ep^3 - 252.09/ep^2 - 4062.8/ep + 
       (2752.3 - 10.662/ep^3 + 11.929/ep^2 + 238.15/ep)*nl - 34.799*nl^2}, 
     {0.2496838054, 0.5098969956, -43570. + 28.432/ep^4 + 216.39/ep^3 - 
       252.34/ep^2 - 4064.8/ep + (2752.7 - 10.662/ep^3 + 11.943/ep^2 + 
         238.11/ep)*nl - 34.8*nl^2}, {0.2496838054, 0.5107576039, 
      -43579. + 28.433/ep^4 + 216.28/ep^3 - 252.59/ep^2 - 4066.7/ep + 
       (2753. - 10.662/ep^3 + 11.958/ep^2 + 238.07/ep)*nl - 34.801*nl^2}, 
     {0.2496838054, 0.5116182122, -43587. + 28.434/ep^4 + 216.18/ep^3 - 
       252.84/ep^2 - 4068.7/ep + (2753.4 - 10.663/ep^3 + 11.973/ep^2 + 
         238.03/ep)*nl - 34.802*nl^2}, {0.2496838054, 0.5124788206, 
      -43596. + 28.435/ep^4 + 216.07/ep^3 - 253.09/ep^2 - 4070.6/ep + 
       (2753.8 - 10.663/ep^3 + 11.988/ep^2 + 237.99/ep)*nl - 34.804*nl^2}, 
     {0.2496838054, 0.5133394289, -43605. + 28.437/ep^4 + 215.96/ep^3 - 
       253.33/ep^2 - 4072.6/ep + (2754.2 - 10.664/ep^3 + 12.002/ep^2 + 
         237.96/ep)*nl - 34.805*nl^2}, {0.2496838054, 0.5142000372, 
      -43614. + 28.438/ep^4 + 215.86/ep^3 - 253.57/ep^2 - 4074.6/ep + 
       (2754.6 - 10.664/ep^3 + 12.017/ep^2 + 237.92/ep)*nl - 34.807*nl^2}, 
     {0.2496838054, 0.5150606455, -43623. + 28.439/ep^4 + 215.75/ep^3 - 
       253.82/ep^2 - 4076.6/ep + (2755. - 10.665/ep^3 + 12.031/ep^2 + 
         237.89/ep)*nl - 34.809*nl^2}, {0.2496838054, 0.5159212538, 
      -43633. + 28.441/ep^4 + 215.65/ep^3 - 254.06/ep^2 - 4078.7/ep + 
       (2755.5 - 10.665/ep^3 + 12.046/ep^2 + 237.85/ep)*nl - 34.811*nl^2}, 
     {0.2496838054, 0.5167818621, -43643. + 28.442/ep^4 + 215.55/ep^3 - 
       254.3/ep^2 - 4080.7/ep + (2755.9 - 10.666/ep^3 + 12.061/ep^2 + 
         237.82/ep)*nl - 34.813*nl^2}, {0.2495997123, 0.4809928079, 
      -32253. + 28.442/ep^4 + 220.62/ep^3 - 156.86/ep^2 - 2670.4/ep + 
       (2317.9 - 10.666/ep^3 + 11.421/ep^2 + 212.46/ep)*nl - 34.813*nl^2}, 
     {0.2495997123, 0.4819675357, -32255. + 28.44/ep^4 + 220.46/ep^3 - 
       157.21/ep^2 - 2672./ep + (2318. - 10.665/ep^3 + 11.44/ep^2 + 
         212.39/ep)*nl - 34.81*nl^2}, {0.2495997123, 0.4829422635, 
      -32257. + 28.438/ep^4 + 220.29/ep^3 - 157.56/ep^2 - 2673.6/ep + 
       (2318.1 - 10.664/ep^3 + 11.458/ep^2 + 212.32/ep)*nl - 34.808*nl^2}, 
     {0.2495997123, 0.4839169913, -32260. + 28.436/ep^4 + 220.13/ep^3 - 
       157.91/ep^2 - 2675.2/ep + (2318.3 - 10.664/ep^3 + 11.477/ep^2 + 
         212.24/ep)*nl - 34.806*nl^2}, {0.2495997123, 0.4848917191, 
      -32263. + 28.435/ep^4 + 219.97/ep^3 - 158.25/ep^2 - 2676.8/ep + 
       (2318.4 - 10.663/ep^3 + 11.495/ep^2 + 212.17/ep)*nl - 34.804*nl^2}, 
     {0.2495997123, 0.4858664469, -32266. + 28.433/ep^4 + 219.81/ep^3 - 
       158.59/ep^2 - 2678.4/ep + (2318.5 - 10.662/ep^3 + 11.513/ep^2 + 
         212.1/ep)*nl - 34.802*nl^2}, {0.2495997123, 0.4868411747, 
      -32269. + 28.432/ep^4 + 219.65/ep^3 - 158.93/ep^2 - 2680./ep + 
       (2318.7 - 10.662/ep^3 + 11.531/ep^2 + 212.03/ep)*nl - 34.8*nl^2}, 
     {0.2495997123, 0.4878159025, -32272. + 28.43/ep^4 + 219.49/ep^3 - 
       159.26/ep^2 - 2681.7/ep + (2318.8 - 10.661/ep^3 + 11.549/ep^2 + 
         211.96/ep)*nl - 34.798*nl^2}, {0.2495997123, 0.4887906303, 
      -32275. + 28.429/ep^4 + 219.34/ep^3 - 159.6/ep^2 - 2683.3/ep + 
       (2319. - 10.661/ep^3 + 11.567/ep^2 + 211.89/ep)*nl - 34.796*nl^2}, 
     {0.2495997123, 0.4897653581, -32279. + 28.428/ep^4 + 219.18/ep^3 - 
       159.93/ep^2 - 2684.9/ep + (2319.2 - 10.66/ep^3 + 11.585/ep^2 + 
         211.83/ep)*nl - 34.795*nl^2}, {0.2495997123, 0.4907400859, 
      -32283. + 28.427/ep^4 + 219.03/ep^3 - 160.26/ep^2 - 2686.6/ep + 
       (2319.4 - 10.66/ep^3 + 11.603/ep^2 + 211.76/ep)*nl - 34.794*nl^2}, 
     {0.2495997123, 0.4917148137, -32287. + 28.426/ep^4 + 218.88/ep^3 - 
       160.58/ep^2 - 2688.2/ep + (2319.6 - 10.66/ep^3 + 11.621/ep^2 + 
         211.69/ep)*nl - 34.793*nl^2}, {0.2495997123, 0.4926895415, 
      -32291. + 28.425/ep^4 + 218.73/ep^3 - 160.91/ep^2 - 2689.9/ep + 
       (2319.8 - 10.659/ep^3 + 11.639/ep^2 + 211.63/ep)*nl - 34.791*nl^2}, 
     {0.2495997123, 0.4936642693, -32295. + 28.424/ep^4 + 218.58/ep^3 - 
       161.23/ep^2 - 2691.6/ep + (2320. - 10.659/ep^3 + 11.656/ep^2 + 
         211.57/ep)*nl - 34.791*nl^2}, {0.2495997123, 0.4946389971, 
      -32300. + 28.423/ep^4 + 218.43/ep^3 - 161.54/ep^2 - 2693.2/ep + 
       (2320.3 - 10.659/ep^3 + 11.674/ep^2 + 211.51/ep)*nl - 34.79*nl^2}, 
     {0.2495997123, 0.4956137249, -32304. + 28.423/ep^4 + 218.29/ep^3 - 
       161.86/ep^2 - 2694.9/ep + (2320.5 - 10.659/ep^3 + 11.692/ep^2 + 
         211.45/ep)*nl - 34.789*nl^2}, {0.2495997123, 0.4965884527, 
      -32309. + 28.422/ep^4 + 218.14/ep^3 - 162.17/ep^2 - 2696.6/ep + 
       (2320.7 - 10.658/ep^3 + 11.709/ep^2 + 211.39/ep)*nl - 34.789*nl^2}, 
     {0.2495997123, 0.4975631805, -32314. + 28.422/ep^4 + 218./ep^3 - 
       162.48/ep^2 - 2698.3/ep + (2321. - 10.658/ep^3 + 11.727/ep^2 + 
         211.33/ep)*nl - 34.788*nl^2}, {0.2495997123, 0.4985379083, 
      -32320. + 28.422/ep^4 + 217.86/ep^3 - 162.79/ep^2 - 2700./ep + 
       (2321.3 - 10.658/ep^3 + 11.744/ep^2 + 211.27/ep)*nl - 34.788*nl^2}, 
     {0.2495997123, 0.4995126361, -32325. + 28.422/ep^4 + 217.72/ep^3 - 
       163.1/ep^2 - 2701.7/ep + (2321.6 - 10.658/ep^3 + 11.762/ep^2 + 
         211.21/ep)*nl - 34.788*nl^2}, {0.2495997123, 0.5004873639, 
      -32331. + 28.422/ep^4 + 217.58/ep^3 - 163.4/ep^2 - 2703.4/ep + 
       (2321.9 - 10.658/ep^3 + 11.779/ep^2 + 211.16/ep)*nl - 34.788*nl^2}, 
     {0.2495997123, 0.5014620917, -32336. + 28.422/ep^4 + 217.44/ep^3 - 
       163.7/ep^2 - 2705.2/ep + (2322.2 - 10.658/ep^3 + 11.796/ep^2 + 
         211.1/ep)*nl - 34.788*nl^2}, {0.2495997123, 0.5024368195, 
      -32342. + 28.422/ep^4 + 217.31/ep^3 - 164./ep^2 - 2706.9/ep + 
       (2322.5 - 10.658/ep^3 + 11.813/ep^2 + 211.05/ep)*nl - 34.788*nl^2}, 
     {0.2495997123, 0.5034115473, -32348. + 28.422/ep^4 + 217.17/ep^3 - 
       164.3/ep^2 - 2708.6/ep + (2322.8 - 10.658/ep^3 + 11.83/ep^2 + 
         210.99/ep)*nl - 34.789*nl^2}, {0.2495997123, 0.5043862751, 
      -32355. + 28.423/ep^4 + 217.04/ep^3 - 164.59/ep^2 - 2710.4/ep + 
       (2323.1 - 10.659/ep^3 + 11.848/ep^2 + 210.94/ep)*nl - 34.789*nl^2}, 
     {0.2495997123, 0.5053610029, -32361. + 28.423/ep^4 + 216.91/ep^3 - 
       164.89/ep^2 - 2712.1/ep + (2323.5 - 10.659/ep^3 + 11.865/ep^2 + 
         210.89/ep)*nl - 34.79*nl^2}, {0.2495997123, 0.5063357307, 
      -32368. + 28.424/ep^4 + 216.78/ep^3 - 165.18/ep^2 - 2713.9/ep + 
       (2323.8 - 10.659/ep^3 + 11.882/ep^2 + 210.84/ep)*nl - 34.791*nl^2}, 
     {0.2495997123, 0.5073104585, -32375. + 28.425/ep^4 + 216.65/ep^3 - 
       165.46/ep^2 - 2715.7/ep + (2324.2 - 10.659/ep^3 + 11.898/ep^2 + 
         210.79/ep)*nl - 34.791*nl^2}, {0.2495997123, 0.5082851863, 
      -32382. + 28.426/ep^4 + 216.52/ep^3 - 165.75/ep^2 - 2717.5/ep + 
       (2324.6 - 10.66/ep^3 + 11.915/ep^2 + 210.75/ep)*nl - 34.793*nl^2}, 
     {0.2495997123, 0.5092599141, -32389. + 28.427/ep^4 + 216.4/ep^3 - 
       166.03/ep^2 - 2719.3/ep + (2324.9 - 10.66/ep^3 + 11.932/ep^2 + 
         210.7/ep)*nl - 34.794*nl^2}, {0.2495997123, 0.5102346419, 
      -32396. + 28.428/ep^4 + 216.27/ep^3 - 166.31/ep^2 - 2721.1/ep + 
       (2325.3 - 10.66/ep^3 + 11.949/ep^2 + 210.65/ep)*nl - 34.795*nl^2}, 
     {0.2495997123, 0.5112093697, -32404. + 28.429/ep^4 + 216.15/ep^3 - 
       166.59/ep^2 - 2722.9/ep + (2325.7 - 10.661/ep^3 + 11.966/ep^2 + 
         210.61/ep)*nl - 34.796*nl^2}, {0.2495997123, 0.5121840975, 
      -32411. + 28.43/ep^4 + 216.03/ep^3 - 166.87/ep^2 - 2724.7/ep + 
       (2326.1 - 10.661/ep^3 + 11.982/ep^2 + 210.56/ep)*nl - 34.798*nl^2}, 
     {0.2495997123, 0.5131588253, -32419. + 28.432/ep^4 + 215.91/ep^3 - 
       167.14/ep^2 - 2726.5/ep + (2326.6 - 10.662/ep^3 + 11.999/ep^2 + 
         210.52/ep)*nl - 34.8*nl^2}, {0.2495997123, 0.5141335531, 
      -32427. + 28.433/ep^4 + 215.79/ep^3 - 167.41/ep^2 - 2728.3/ep + 
       (2327. - 10.662/ep^3 + 12.015/ep^2 + 210.48/ep)*nl - 34.802*nl^2}, 
     {0.2495997123, 0.5151082809, -32436. + 28.435/ep^4 + 215.67/ep^3 - 
       167.68/ep^2 - 2730.2/ep + (2327.4 - 10.663/ep^3 + 12.032/ep^2 + 
         210.44/ep)*nl - 34.804*nl^2}, {0.2495997123, 0.5160830087, 
      -32444. + 28.436/ep^4 + 215.55/ep^3 - 167.95/ep^2 - 2732./ep + 
       (2327.9 - 10.664/ep^3 + 12.048/ep^2 + 210.4/ep)*nl - 34.806*nl^2}, 
     {0.2495997123, 0.5170577365, -32453. + 28.438/ep^4 + 215.44/ep^3 - 
       168.21/ep^2 - 2733.9/ep + (2328.4 - 10.664/ep^3 + 12.065/ep^2 + 
         210.36/ep)*nl - 34.808*nl^2}, {0.2495997123, 0.5180324643, 
      -32462. + 28.44/ep^4 + 215.33/ep^3 - 168.48/ep^2 - 2735.7/ep + 
       (2328.8 - 10.665/ep^3 + 12.081/ep^2 + 210.32/ep)*nl - 34.81*nl^2}, 
     {0.2495997123, 0.5190071921, -32471. + 28.442/ep^4 + 215.21/ep^3 - 
       168.74/ep^2 - 2737.6/ep + (2329.3 - 10.666/ep^3 + 12.097/ep^2 + 
         210.28/ep)*nl - 34.813*nl^2}, {0.2494932997, 0.4784899947, 
      -24007. + 28.442/ep^4 + 220.96/ep^3 - 97.408/ep^2 - 1733.4/ep + 
       (1949.1 - 10.666/ep^3 + 11.373/ep^2 + 188.26/ep)*nl - 34.813*nl^2}, 
     {0.2494932997, 0.4795930719, -24009. + 28.439/ep^4 + 220.76/ep^3 - 
       97.818/ep^2 - 1734.9/ep + (1949.2 - 10.665/ep^3 + 11.394/ep^2 + 
         188.18/ep)*nl - 34.81*nl^2}, {0.2494932997, 0.4806961491, 
      -24011. + 28.437/ep^4 + 220.57/ep^3 - 98.224/ep^2 - 1736.4/ep + 
       (1949.3 - 10.664/ep^3 + 11.415/ep^2 + 188.09/ep)*nl - 34.807*nl^2}, 
     {0.2494932997, 0.4817992263, -24013. + 28.434/ep^4 + 220.39/ep^3 - 
       98.627/ep^2 - 1737.9/ep + (1949.5 - 10.663/ep^3 + 11.436/ep^2 + 
         188.01/ep)*nl - 34.804*nl^2}, {0.2494932997, 0.4829023035, 
      -24016. + 28.432/ep^4 + 220.2/ep^3 - 99.026/ep^2 - 1739.4/ep + 
       (1949.6 - 10.662/ep^3 + 11.457/ep^2 + 187.93/ep)*nl - 34.802*nl^2}, 
     {0.2494932997, 0.4840053807, -24018. + 28.43/ep^4 + 220.01/ep^3 - 
       99.421/ep^2 - 1741./ep + (1949.8 - 10.661/ep^3 + 11.478/ep^2 + 
         187.85/ep)*nl - 34.799*nl^2}, {0.2494932997, 0.4851084579, 
      -24021. + 28.428/ep^4 + 219.83/ep^3 - 99.813/ep^2 - 1742.5/ep + 
       (1950. - 10.661/ep^3 + 11.499/ep^2 + 187.77/ep)*nl - 34.797*nl^2}, 
     {0.2494932997, 0.4862115351, -24024. + 28.426/ep^4 + 219.65/ep^3 - 
       100.2/ep^2 - 1744./ep + (1950.2 - 10.66/ep^3 + 11.519/ep^2 + 
         187.69/ep)*nl - 34.794*nl^2}, {0.2494932997, 0.4873146123, 
      -24027. + 28.425/ep^4 + 219.47/ep^3 - 100.59/ep^2 - 1745.5/ep + 
       (1950.4 - 10.659/ep^3 + 11.54/ep^2 + 187.61/ep)*nl - 34.792*nl^2}, 
     {0.2494932997, 0.4884176895, -24030. + 28.423/ep^4 + 219.3/ep^3 - 
       100.97/ep^2 - 1747.1/ep + (1950.6 - 10.659/ep^3 + 11.56/ep^2 + 
         187.54/ep)*nl - 34.791*nl^2}, {0.2494932997, 0.4895207666, 
      -24034. + 28.422/ep^4 + 219.12/ep^3 - 101.35/ep^2 - 1748.6/ep + 
       (1950.8 - 10.658/ep^3 + 11.58/ep^2 + 187.46/ep)*nl - 34.789*nl^2}, 
     {0.2494932997, 0.4906238438, -24037. + 28.421/ep^4 + 218.95/ep^3 - 
       101.72/ep^2 - 1750.1/ep + (1951. - 10.658/ep^3 + 11.601/ep^2 + 
         187.39/ep)*nl - 34.787*nl^2}, {0.2494932997, 0.491726921, 
      -24041. + 28.42/ep^4 + 218.78/ep^3 - 102.09/ep^2 - 1751.7/ep + 
       (1951.3 - 10.657/ep^3 + 11.621/ep^2 + 187.31/ep)*nl - 34.786*nl^2}, 
     {0.2494932997, 0.4928299982, -24045. + 28.419/ep^4 + 218.61/ep^3 - 
       102.46/ep^2 - 1753.2/ep + (1951.5 - 10.657/ep^3 + 11.641/ep^2 + 
         187.24/ep)*nl - 34.785*nl^2}, {0.2494932997, 0.4939330754, 
      -24049. + 28.418/ep^4 + 218.44/ep^3 - 102.82/ep^2 - 1754.8/ep + 
       (1951.8 - 10.657/ep^3 + 11.661/ep^2 + 187.17/ep)*nl - 34.784*nl^2}, 
     {0.2494932997, 0.4950361526, -24053. + 28.417/ep^4 + 218.27/ep^3 - 
       103.18/ep^2 - 1756.4/ep + (1952.1 - 10.656/ep^3 + 11.681/ep^2 + 
         187.1/ep)*nl - 34.783*nl^2}, {0.2494932997, 0.4961392298, 
      -24058. + 28.416/ep^4 + 218.11/ep^3 - 103.54/ep^2 - 1757.9/ep + 
       (1952.4 - 10.656/ep^3 + 11.701/ep^2 + 187.04/ep)*nl - 34.782*nl^2}, 
     {0.2494932997, 0.497242307, -24062. + 28.416/ep^4 + 217.95/ep^3 - 
       103.89/ep^2 - 1759.5/ep + (1952.7 - 10.656/ep^3 + 11.721/ep^2 + 
         186.97/ep)*nl - 34.782*nl^2}, {0.2494932997, 0.4983453842, 
      -24067. + 28.416/ep^4 + 217.79/ep^3 - 104.24/ep^2 - 1761.1/ep + 
       (1953. - 10.656/ep^3 + 11.74/ep^2 + 186.9/ep)*nl - 34.781*nl^2}, 
     {0.2494932997, 0.4994484614, -24072. + 28.416/ep^4 + 217.63/ep^3 - 
       104.59/ep^2 - 1762.7/ep + (1953.3 - 10.656/ep^3 + 11.76/ep^2 + 
         186.84/ep)*nl - 34.781*nl^2}, {0.2494932997, 0.5005515386, 
      -24077. + 28.416/ep^4 + 217.47/ep^3 - 104.93/ep^2 - 1764.3/ep + 
       (1953.6 - 10.656/ep^3 + 11.78/ep^2 + 186.78/ep)*nl - 34.781*nl^2}, 
     {0.2494932997, 0.5016546158, -24082. + 28.416/ep^4 + 217.32/ep^3 - 
       105.27/ep^2 - 1765.9/ep + (1954. - 10.656/ep^3 + 11.799/ep^2 + 
         186.71/ep)*nl - 34.781*nl^2}, {0.2494932997, 0.502757693, 
      -24088. + 28.416/ep^4 + 217.16/ep^3 - 105.61/ep^2 - 1767.5/ep + 
       (1954.3 - 10.656/ep^3 + 11.819/ep^2 + 186.65/ep)*nl - 34.782*nl^2}, 
     {0.2494932997, 0.5038607702, -24093. + 28.416/ep^4 + 217.01/ep^3 - 
       105.94/ep^2 - 1769.1/ep + (1954.7 - 10.656/ep^3 + 11.838/ep^2 + 
         186.59/ep)*nl - 34.782*nl^2}, {0.2494932997, 0.5049638474, 
      -24099. + 28.417/ep^4 + 216.86/ep^3 - 106.27/ep^2 - 1770.7/ep + 
       (1955.1 - 10.656/ep^3 + 11.857/ep^2 + 186.54/ep)*nl - 34.783*nl^2}, 
     {0.2494932997, 0.5060669246, -24105. + 28.418/ep^4 + 216.71/ep^3 - 
       106.6/ep^2 - 1772.3/ep + (1955.4 - 10.657/ep^3 + 11.876/ep^2 + 
         186.48/ep)*nl - 34.784*nl^2}, {0.2494932997, 0.5071700018, 
      -24111. + 28.419/ep^4 + 216.57/ep^3 - 106.92/ep^2 - 1773.9/ep + 
       (1955.8 - 10.657/ep^3 + 11.896/ep^2 + 186.42/ep)*nl - 34.785*nl^2}, 
     {0.2494932997, 0.508273079, -24117. + 28.42/ep^4 + 216.42/ep^3 - 
       107.25/ep^2 - 1775.5/ep + (1956.2 - 10.657/ep^3 + 11.915/ep^2 + 
         186.37/ep)*nl - 34.786*nl^2}, {0.2494932997, 0.5093761562, 
      -24124. + 28.421/ep^4 + 216.28/ep^3 - 107.56/ep^2 - 1777.2/ep + 
       (1956.7 - 10.658/ep^3 + 11.934/ep^2 + 186.31/ep)*nl - 34.787*nl^2}, 
     {0.2494932997, 0.5104792334, -24130. + 28.422/ep^4 + 216.14/ep^3 - 
       107.88/ep^2 - 1778.8/ep + (1957.1 - 10.658/ep^3 + 11.953/ep^2 + 
         186.26/ep)*nl - 34.789*nl^2}, {0.2494932997, 0.5115823105, 
      -24137. + 28.423/ep^4 + 216./ep^3 - 108.19/ep^2 - 1780.4/ep + 
       (1957.5 - 10.659/ep^3 + 11.972/ep^2 + 186.21/ep)*nl - 34.791*nl^2}, 
     {0.2494932997, 0.5126853877, -24144. + 28.425/ep^4 + 215.87/ep^3 - 
       108.5/ep^2 - 1782.1/ep + (1958. - 10.659/ep^3 + 11.99/ep^2 + 
         186.16/ep)*nl - 34.792*nl^2}, {0.2494932997, 0.5137884649, 
      -24151. + 28.426/ep^4 + 215.73/ep^3 - 108.8/ep^2 - 1783.8/ep + 
       (1958.4 - 10.66/ep^3 + 12.009/ep^2 + 186.11/ep)*nl - 34.794*nl^2}, 
     {0.2494932997, 0.5148915421, -24159. + 28.428/ep^4 + 215.6/ep^3 - 
       109.1/ep^2 - 1785.4/ep + (1958.9 - 10.661/ep^3 + 12.028/ep^2 + 
         186.06/ep)*nl - 34.797*nl^2}, {0.2494932997, 0.5159946193, 
      -24166. + 28.43/ep^4 + 215.47/ep^3 - 109.4/ep^2 - 1787.1/ep + 
       (1959.4 - 10.661/ep^3 + 12.046/ep^2 + 186.01/ep)*nl - 34.799*nl^2}, 
     {0.2494932997, 0.5170976965, -24174. + 28.432/ep^4 + 215.34/ep^3 - 
       109.7/ep^2 - 1788.8/ep + (1959.9 - 10.662/ep^3 + 12.065/ep^2 + 
         185.97/ep)*nl - 34.802*nl^2}, {0.2494932997, 0.5182007737, 
      -24182. + 28.434/ep^4 + 215.21/ep^3 - 109.99/ep^2 - 1790.4/ep + 
       (1960.4 - 10.663/ep^3 + 12.084/ep^2 + 185.92/ep)*nl - 34.804*nl^2}, 
     {0.2494932997, 0.5193038509, -24190. + 28.437/ep^4 + 215.08/ep^3 - 
       110.28/ep^2 - 1792.1/ep + (1960.9 - 10.664/ep^3 + 12.102/ep^2 + 
         185.88/ep)*nl - 34.807*nl^2}, {0.2494932997, 0.5204069281, 
      -24198. + 28.439/ep^4 + 214.96/ep^3 - 110.56/ep^2 - 1793.8/ep + 
       (1961.4 - 10.665/ep^3 + 12.12/ep^2 + 185.84/ep)*nl - 34.81*nl^2}, 
     {0.2494932997, 0.5215100053, -24206. + 28.442/ep^4 + 214.83/ep^3 - 
       110.85/ep^2 - 1795.5/ep + (1962. - 10.666/ep^3 + 12.139/ep^2 + 
         185.8/ep)*nl - 34.813*nl^2}, {0.249358671, 0.4756755255, 
      -17892. + 28.442/ep^4 + 221.33/ep^3 - 58.571/ep^2 - 1091.7/ep + 
       (1631.3 - 10.666/ep^3 + 11.319/ep^2 + 166.8/ep)*nl - 34.814*nl^2}, 
     {0.249358671, 0.4769229344, -17894. + 28.438/ep^4 + 221.1/ep^3 - 
       59.049/ep^2 - 1093.1/ep + (1631.5 - 10.664/ep^3 + 11.343/ep^2 + 
         166.7/ep)*nl - 34.81*nl^2}, {0.249358671, 0.4781703434, 
      -17896. + 28.435/ep^4 + 220.88/ep^3 - 59.522/ep^2 - 1094.5/ep + 
       (1631.7 - 10.663/ep^3 + 11.367/ep^2 + 166.61/ep)*nl - 34.806*nl^2}, 
     {0.249358671, 0.4794177523, -17898. + 28.432/ep^4 + 220.67/ep^3 - 
       59.99/ep^2 - 1095.9/ep + (1631.9 - 10.662/ep^3 + 11.391/ep^2 + 
         166.51/ep)*nl - 34.802*nl^2}, {0.249358671, 0.4806651613, 
      -17900. + 28.429/ep^4 + 220.45/ep^3 - 60.454/ep^2 - 1097.3/ep + 
       (1632. - 10.661/ep^3 + 11.415/ep^2 + 166.42/ep)*nl - 34.799*nl^2}, 
     {0.249358671, 0.4819125702, -17902. + 28.427/ep^4 + 220.24/ep^3 - 
       60.912/ep^2 - 1098.7/ep + (1632.3 - 10.66/ep^3 + 11.438/ep^2 + 
         166.33/ep)*nl - 34.796*nl^2}, {0.249358671, 0.4831599792, 
      -17905. + 28.424/ep^4 + 220.03/ep^3 - 61.366/ep^2 - 1100.1/ep + 
       (1632.5 - 10.659/ep^3 + 11.462/ep^2 + 166.24/ep)*nl - 34.793*nl^2}, 
     {0.249358671, 0.4844073881, -17907. + 28.422/ep^4 + 219.82/ep^3 - 
       61.814/ep^2 - 1101.5/ep + (1632.7 - 10.658/ep^3 + 11.485/ep^2 + 
         166.15/ep)*nl - 34.79*nl^2}, {0.249358671, 0.4856547971, 
      -17910. + 28.42/ep^4 + 219.62/ep^3 - 62.258/ep^2 - 1102.9/ep + 
       (1632.9 - 10.657/ep^3 + 11.508/ep^2 + 166.06/ep)*nl - 34.787*nl^2}, 
     {0.249358671, 0.486902206, -17913. + 28.418/ep^4 + 219.41/ep^3 - 
       62.697/ep^2 - 1104.3/ep + (1633.2 - 10.657/ep^3 + 11.532/ep^2 + 
         165.97/ep)*nl - 34.785*nl^2}, {0.249358671, 0.488149615, 
      -17916. + 28.416/ep^4 + 219.21/ep^3 - 63.131/ep^2 - 1105.7/ep + 
       (1633.4 - 10.656/ep^3 + 11.555/ep^2 + 165.89/ep)*nl - 34.783*nl^2}, 
     {0.249358671, 0.4893970239, -17919. + 28.414/ep^4 + 219.01/ep^3 - 
       63.561/ep^2 - 1107.1/ep + (1633.7 - 10.655/ep^3 + 11.578/ep^2 + 
         165.8/ep)*nl - 34.781*nl^2}, {0.249358671, 0.4906444329, 
      -17923. + 28.413/ep^4 + 218.82/ep^3 - 63.985/ep^2 - 1108.5/ep + 
       (1634. - 10.655/ep^3 + 11.601/ep^2 + 165.72/ep)*nl - 34.779*nl^2}, 
     {0.249358671, 0.4918918418, -17926. + 28.412/ep^4 + 218.62/ep^3 - 
       64.405/ep^2 - 1109.9/ep + (1634.3 - 10.654/ep^3 + 11.623/ep^2 + 
         165.64/ep)*nl - 34.777*nl^2}, {0.249358671, 0.4931392508, 
      -17930. + 28.411/ep^4 + 218.43/ep^3 - 64.821/ep^2 - 1111.3/ep + 
       (1634.6 - 10.654/ep^3 + 11.646/ep^2 + 165.56/ep)*nl - 34.776*nl^2}, 
     {0.249358671, 0.4943866597, -17934. + 28.41/ep^4 + 218.24/ep^3 - 
       65.232/ep^2 - 1112.7/ep + (1634.9 - 10.654/ep^3 + 11.669/ep^2 + 
         165.48/ep)*nl - 34.775*nl^2}, {0.249358671, 0.4956340687, 
      -17938. + 28.409/ep^4 + 218.06/ep^3 - 65.638/ep^2 - 1114.2/ep + 
       (1635.2 - 10.653/ep^3 + 11.691/ep^2 + 165.41/ep)*nl - 34.774*nl^2}, 
     {0.249358671, 0.4968814776, -17942. + 28.409/ep^4 + 217.87/ep^3 - 
       66.039/ep^2 - 1115.6/ep + (1635.6 - 10.653/ep^3 + 11.714/ep^2 + 
         165.33/ep)*nl - 34.774*nl^2}, {0.249358671, 0.4981288866, 
      -17946. + 28.408/ep^4 + 217.69/ep^3 - 66.436/ep^2 - 1117./ep + 
       (1635.9 - 10.653/ep^3 + 11.736/ep^2 + 165.26/ep)*nl - 34.773*nl^2}, 
     {0.249358671, 0.4993762955, -17951. + 28.408/ep^4 + 217.51/ep^3 - 
       66.829/ep^2 - 1118.5/ep + (1636.3 - 10.653/ep^3 + 11.758/ep^2 + 
         165.18/ep)*nl - 34.773*nl^2}, {0.249358671, 0.5006237045, 
      -17955. + 28.408/ep^4 + 217.33/ep^3 - 67.217/ep^2 - 1119.9/ep + 
       (1636.7 - 10.653/ep^3 + 11.78/ep^2 + 165.11/ep)*nl - 34.773*nl^2}, 
     {0.249358671, 0.5018711134, -17960. + 28.408/ep^4 + 217.16/ep^3 - 
       67.6/ep^2 - 1121.3/ep + (1637. - 10.653/ep^3 + 11.802/ep^2 + 
         165.04/ep)*nl - 34.773*nl^2}, {0.249358671, 0.5031185224, 
      -17965. + 28.409/ep^4 + 216.99/ep^3 - 67.98/ep^2 - 1122.8/ep + 
       (1637.4 - 10.653/ep^3 + 11.824/ep^2 + 164.97/ep)*nl - 34.774*nl^2}, 
     {0.249358671, 0.5043659313, -17970. + 28.409/ep^4 + 216.82/ep^3 - 
       68.354/ep^2 - 1124.2/ep + (1637.8 - 10.653/ep^3 + 11.846/ep^2 + 
         164.91/ep)*nl - 34.774*nl^2}, {0.249358671, 0.5056133403, 
      -17975. + 28.41/ep^4 + 216.65/ep^3 - 68.724/ep^2 - 1125.7/ep + 
       (1638.3 - 10.654/ep^3 + 11.868/ep^2 + 164.84/ep)*nl - 34.775*nl^2}, 
     {0.249358671, 0.5068607492, -17981. + 28.411/ep^4 + 216.48/ep^3 - 
       69.09/ep^2 - 1127.1/ep + (1638.7 - 10.654/ep^3 + 11.89/ep^2 + 
         164.78/ep)*nl - 34.776*nl^2}, {0.249358671, 0.5081081582, 
      -17986. + 28.412/ep^4 + 216.32/ep^3 - 69.452/ep^2 - 1128.6/ep + 
       (1639.1 - 10.654/ep^3 + 11.911/ep^2 + 164.71/ep)*nl - 34.777*nl^2}, 
     {0.249358671, 0.5093555671, -17992. + 28.413/ep^4 + 216.16/ep^3 - 
       69.809/ep^2 - 1130.1/ep + (1639.6 - 10.655/ep^3 + 11.933/ep^2 + 
         164.65/ep)*nl - 34.779*nl^2}, {0.249358671, 0.5106029761, 
      -17998. + 28.414/ep^4 + 216./ep^3 - 70.162/ep^2 - 1131.5/ep + 
       (1640.1 - 10.655/ep^3 + 11.954/ep^2 + 164.59/ep)*nl - 34.781*nl^2}, 
     {0.249358671, 0.511850385, -18004. + 28.416/ep^4 + 215.84/ep^3 - 
       70.51/ep^2 - 1133./ep + (1640.5 - 10.656/ep^3 + 11.976/ep^2 + 
         164.53/ep)*nl - 34.783*nl^2}, {0.249358671, 0.513097794, 
      -18010. + 28.418/ep^4 + 215.69/ep^3 - 70.855/ep^2 - 1134.5/ep + 
       (1641. - 10.657/ep^3 + 11.997/ep^2 + 164.47/ep)*nl - 34.785*nl^2}, 
     {0.249358671, 0.5143452029, -18017. + 28.42/ep^4 + 215.54/ep^3 - 
       71.195/ep^2 - 1135.9/ep + (1641.5 - 10.657/ep^3 + 12.018/ep^2 + 
         164.42/ep)*nl - 34.787*nl^2}, {0.249358671, 0.5155926119, 
      -18023. + 28.422/ep^4 + 215.39/ep^3 - 71.53/ep^2 - 1137.4/ep + 
       (1642. - 10.658/ep^3 + 12.039/ep^2 + 164.36/ep)*nl - 34.79*nl^2}, 
     {0.249358671, 0.5168400208, -18030. + 28.424/ep^4 + 215.24/ep^3 - 
       71.862/ep^2 - 1138.9/ep + (1642.6 - 10.659/ep^3 + 12.06/ep^2 + 
         164.31/ep)*nl - 34.793*nl^2}, {0.249358671, 0.5180874298, 
      -18037. + 28.427/ep^4 + 215.1/ep^3 - 72.189/ep^2 - 1140.4/ep + 
       (1643.1 - 10.66/ep^3 + 12.081/ep^2 + 164.26/ep)*nl - 34.796*nl^2}, 
     {0.249358671, 0.5193348387, -18044. + 28.429/ep^4 + 214.95/ep^3 - 
       72.512/ep^2 - 1141.9/ep + (1643.6 - 10.661/ep^3 + 12.102/ep^2 + 
         164.2/ep)*nl - 34.799*nl^2}, {0.249358671, 0.5205822477, 
      -18051. + 28.432/ep^4 + 214.81/ep^3 - 72.831/ep^2 - 1143.4/ep + 
       (1644.2 - 10.662/ep^3 + 12.123/ep^2 + 164.15/ep)*nl - 34.802*nl^2}, 
     {0.249358671, 0.5218296566, -18058. + 28.435/ep^4 + 214.67/ep^3 - 
       73.146/ep^2 - 1144.9/ep + (1644.8 - 10.663/ep^3 + 12.143/ep^2 + 
         164.11/ep)*nl - 34.806*nl^2}, {0.249358671, 0.5230770656, 
      -18066. + 28.438/ep^4 + 214.54/ep^3 - 73.457/ep^2 - 1146.4/ep + 
       (1645.3 - 10.664/ep^3 + 12.164/ep^2 + 164.06/ep)*nl - 34.81*nl^2}, 
     {0.249358671, 0.5243244745, -18073. + 28.442/ep^4 + 214.4/ep^3 - 
       73.764/ep^2 - 1147.9/ep + (1645.9 - 10.666/ep^3 + 12.184/ep^2 + 
         164.01/ep)*nl - 34.814*nl^2}, {0.2491883883, 0.4725112, 
      -13340. + 28.441/ep^4 + 221.74/ep^3 - 35.029/ep^2 - 665.3/ep + 
       (1357.9 - 10.665/ep^3 + 11.257/ep^2 + 147.78/ep)*nl - 34.815*nl^2}, 
     {0.2491883883, 0.473920882, -13341. + 28.437/ep^4 + 221.48/ep^3 - 
       35.586/ep^2 - 666.55/ep + (1358.1 - 10.664/ep^3 + 11.285/ep^2 + 
         147.67/ep)*nl - 34.81*nl^2}, {0.2491883883, 0.4753305641, 
      -13343. + 28.433/ep^4 + 221.23/ep^3 - 36.136/ep^2 - 667.79/ep + 
       (1358.3 - 10.662/ep^3 + 11.312/ep^2 + 147.56/ep)*nl - 34.805*nl^2}, 
     {0.2491883883, 0.4767402461, -13344. + 28.429/ep^4 + 220.98/ep^3 - 
       36.68/ep^2 - 669.04/ep + (1358.5 - 10.661/ep^3 + 11.339/ep^2 + 
         147.45/ep)*nl - 34.8*nl^2}, {0.2491883883, 0.4781499282, 
      -13346. + 28.425/ep^4 + 220.73/ep^3 - 37.217/ep^2 - 670.28/ep + 
       (1358.8 - 10.66/ep^3 + 11.366/ep^2 + 147.35/ep)*nl - 34.796*nl^2}, 
     {0.2491883883, 0.4795596102, -13348. + 28.422/ep^4 + 220.48/ep^3 - 
       37.748/ep^2 - 671.53/ep + (1359. - 10.658/ep^3 + 11.393/ep^2 + 
         147.24/ep)*nl - 34.791*nl^2}, {0.2491883883, 0.4809692923, 
      -13350. + 28.419/ep^4 + 220.24/ep^3 - 38.273/ep^2 - 672.77/ep + 
       (1359.3 - 10.657/ep^3 + 11.42/ep^2 + 147.14/ep)*nl - 34.788*nl^2}, 
     {0.2491883883, 0.4823789743, -13353. + 28.416/ep^4 + 220./ep^3 - 
       38.79/ep^2 - 674.02/ep + (1359.5 - 10.656/ep^3 + 11.446/ep^2 + 
         147.04/ep)*nl - 34.784*nl^2}, {0.2491883883, 0.4837886564, 
      -13355. + 28.413/ep^4 + 219.76/ep^3 - 39.302/ep^2 - 675.27/ep + 
       (1359.8 - 10.655/ep^3 + 11.473/ep^2 + 146.94/ep)*nl - 34.781*nl^2}, 
     {0.2491883883, 0.4851983384, -13358. + 28.411/ep^4 + 219.53/ep^3 - 
       39.807/ep^2 - 676.52/ep + (1360.1 - 10.654/ep^3 + 11.499/ep^2 + 
         146.84/ep)*nl - 34.778*nl^2}, {0.2491883883, 0.4866080205, 
      -13360. + 28.408/ep^4 + 219.3/ep^3 - 40.306/ep^2 - 677.77/ep + 
       (1360.4 - 10.653/ep^3 + 11.526/ep^2 + 146.74/ep)*nl - 34.775*nl^2}, 
     {0.2491883883, 0.4880177025, -13363. + 28.406/ep^4 + 219.07/ep^3 - 
       40.798/ep^2 - 679.02/ep + (1360.7 - 10.652/ep^3 + 11.552/ep^2 + 
         146.65/ep)*nl - 34.772*nl^2}, {0.2491883883, 0.4894273846, 
      -13366. + 28.405/ep^4 + 218.85/ep^3 - 41.285/ep^2 - 680.27/ep + 
       (1361.1 - 10.652/ep^3 + 11.578/ep^2 + 146.55/ep)*nl - 34.77*nl^2}, 
     {0.2491883883, 0.4908370667, -13369. + 28.403/ep^4 + 218.63/ep^3 - 
       41.765/ep^2 - 681.53/ep + (1361.4 - 10.651/ep^3 + 11.604/ep^2 + 
         146.46/ep)*nl - 34.768*nl^2}, {0.2491883883, 0.4922467487, 
      -13373. + 28.402/ep^4 + 218.41/ep^3 - 42.239/ep^2 - 682.78/ep + 
       (1361.8 - 10.651/ep^3 + 11.629/ep^2 + 146.37/ep)*nl - 34.767*nl^2}, 
     {0.2491883883, 0.4936564308, -13376. + 28.401/ep^4 + 218.19/ep^3 - 
       42.707/ep^2 - 684.04/ep + (1362.1 - 10.65/ep^3 + 11.655/ep^2 + 
         146.28/ep)*nl - 34.765*nl^2}, {0.2491883883, 0.4950661128, 
      -13380. + 28.4/ep^4 + 217.98/ep^3 - 43.169/ep^2 - 685.29/ep + 
       (1362.5 - 10.65/ep^3 + 11.68/ep^2 + 146.2/ep)*nl - 34.764*nl^2}, 
     {0.2491883883, 0.4964757949, -13383. + 28.399/ep^4 + 217.77/ep^3 - 
       43.624/ep^2 - 686.55/ep + (1362.9 - 10.65/ep^3 + 11.706/ep^2 + 
         146.11/ep)*nl - 34.763*nl^2}, {0.2491883883, 0.4978854769, 
      -13387. + 28.399/ep^4 + 217.57/ep^3 - 44.074/ep^2 - 687.81/ep + 
       (1363.3 - 10.649/ep^3 + 11.731/ep^2 + 146.03/ep)*nl - 34.763*nl^2}, 
     {0.2491883883, 0.499295159, -13391. + 28.398/ep^4 + 217.36/ep^3 - 
       44.518/ep^2 - 689.07/ep + (1363.7 - 10.649/ep^3 + 11.756/ep^2 + 
         145.94/ep)*nl - 34.762*nl^2}, {0.2491883883, 0.500704841, 
      -13396. + 28.398/ep^4 + 217.16/ep^3 - 44.956/ep^2 - 690.34/ep + 
       (1364.1 - 10.649/ep^3 + 11.781/ep^2 + 145.86/ep)*nl - 34.762*nl^2}, 
     {0.2491883883, 0.5021145231, -13400. + 28.399/ep^4 + 216.97/ep^3 - 
       45.388/ep^2 - 691.6/ep + (1364.5 - 10.649/ep^3 + 11.806/ep^2 + 
         145.79/ep)*nl - 34.763*nl^2}, {0.2491883883, 0.5035242051, 
      -13404. + 28.399/ep^4 + 216.77/ep^3 - 45.814/ep^2 - 692.87/ep + 
       (1365. - 10.65/ep^3 + 11.831/ep^2 + 145.71/ep)*nl - 34.763*nl^2}, 
     {0.2491883883, 0.5049338872, -13409. + 28.4/ep^4 + 216.58/ep^3 - 
       46.234/ep^2 - 694.14/ep + (1365.4 - 10.65/ep^3 + 11.856/ep^2 + 
         145.63/ep)*nl - 34.764*nl^2}, {0.2491883883, 0.5063435692, 
      -13414. + 28.401/ep^4 + 216.39/ep^3 - 46.649/ep^2 - 695.41/ep + 
       (1365.9 - 10.65/ep^3 + 11.88/ep^2 + 145.56/ep)*nl - 34.765*nl^2}, 
     {0.2491883883, 0.5077532513, -13419. + 28.402/ep^4 + 216.21/ep^3 - 
       47.057/ep^2 - 696.68/ep + (1366.4 - 10.651/ep^3 + 11.905/ep^2 + 
         145.48/ep)*nl - 34.767*nl^2}, {0.2491883883, 0.5091629333, 
      -13424. + 28.403/ep^4 + 216.02/ep^3 - 47.46/ep^2 - 697.96/ep + 
       (1366.9 - 10.651/ep^3 + 11.929/ep^2 + 145.41/ep)*nl - 34.768*nl^2}, 
     {0.2491883883, 0.5105726154, -13429. + 28.405/ep^4 + 215.84/ep^3 - 
       47.858/ep^2 - 699.24/ep + (1367.4 - 10.652/ep^3 + 11.953/ep^2 + 
         145.34/ep)*nl - 34.77*nl^2}, {0.2491883883, 0.5119822975, 
      -13434. + 28.406/ep^4 + 215.67/ep^3 - 48.249/ep^2 - 700.52/ep + 
       (1367.9 - 10.652/ep^3 + 11.977/ep^2 + 145.28/ep)*nl - 34.772*nl^2}, 
     {0.2491883883, 0.5133919795, -13440. + 28.408/ep^4 + 215.49/ep^3 - 
       48.635/ep^2 - 701.8/ep + (1368.4 - 10.653/ep^3 + 12.001/ep^2 + 
         145.21/ep)*nl - 34.775*nl^2}, {0.2491883883, 0.5148016616, 
      -13445. + 28.411/ep^4 + 215.32/ep^3 - 49.016/ep^2 - 703.08/ep + 
       (1369. - 10.654/ep^3 + 12.025/ep^2 + 145.14/ep)*nl - 34.778*nl^2}, 
     {0.2491883883, 0.5162113436, -13451. + 28.413/ep^4 + 215.16/ep^3 - 
       49.391/ep^2 - 704.37/ep + (1369.5 - 10.655/ep^3 + 12.049/ep^2 + 
         145.08/ep)*nl - 34.781*nl^2}, {0.2491883883, 0.5176210257, 
      -13457. + 28.416/ep^4 + 214.99/ep^3 - 49.76/ep^2 - 705.66/ep + 
       (1370.1 - 10.656/ep^3 + 12.073/ep^2 + 145.02/ep)*nl - 34.784*nl^2}, 
     {0.2491883883, 0.5190307077, -13463. + 28.419/ep^4 + 214.83/ep^3 - 
       50.124/ep^2 - 706.95/ep + (1370.7 - 10.657/ep^3 + 12.096/ep^2 + 
         144.96/ep)*nl - 34.788*nl^2}, {0.2491883883, 0.5204403898, 
      -13470. + 28.422/ep^4 + 214.67/ep^3 - 50.482/ep^2 - 708.24/ep + 
       (1371.3 - 10.658/ep^3 + 12.12/ep^2 + 144.9/ep)*nl - 34.791*nl^2}, 
     {0.2491883883, 0.5218500718, -13476. + 28.425/ep^4 + 214.51/ep^3 - 
       50.835/ep^2 - 709.54/ep + (1371.9 - 10.66/ep^3 + 12.143/ep^2 + 
         144.84/ep)*nl - 34.796*nl^2}, {0.2491883883, 0.5232597539, 
      -13483. + 28.429/ep^4 + 214.36/ep^3 - 51.182/ep^2 - 710.84/ep + 
       (1372.5 - 10.661/ep^3 + 12.166/ep^2 + 144.79/ep)*nl - 34.8*nl^2}, 
     {0.2491883883, 0.5246694359, -13489. + 28.433/ep^4 + 214.21/ep^3 - 
       51.524/ep^2 - 712.14/ep + (1373.1 - 10.662/ep^3 + 12.189/ep^2 + 
         144.73/ep)*nl - 34.805*nl^2}, {0.2491883883, 0.526079118, 
      -13496. + 28.437/ep^4 + 214.06/ep^3 - 51.861/ep^2 - 713.44/ep + 
       (1373.8 - 10.664/ep^3 + 12.212/ep^2 + 144.68/ep)*nl - 34.81*nl^2}, 
     {0.2491883883, 0.5274888, -13503. + 28.441/ep^4 + 213.92/ep^3 - 
       52.192/ep^2 - 714.75/ep + (1374.4 - 10.665/ep^3 + 12.235/ep^2 + 
         144.63/ep)*nl - 34.815*nl^2}, {0.2489730791, 0.468954393, 
      -9931.1 + 28.441/ep^4 + 222.2/ep^3 - 22.679/ep^2 - 394.4/ep + 
       (1122.8 - 10.665/ep^3 + 11.187/ep^2 + 130.93/ep)*nl - 34.816*nl^2}, 
     {0.2489730791, 0.4705464754, -9932.3 + 28.435/ep^4 + 221.9/ep^3 - 
       23.328/ep^2 - 395.47/ep + (1123.1 - 10.663/ep^3 + 11.218/ep^2 + 
         130.81/ep)*nl - 34.809*nl^2}, {0.2489730791, 0.4721385578, 
      -9933.7 + 28.43/ep^4 + 221.61/ep^3 - 23.968/ep^2 - 396.53/ep + 
       (1123.3 - 10.661/ep^3 + 11.249/ep^2 + 130.68/ep)*nl - 34.803*nl^2}, 
     {0.2489730791, 0.4737306402, -9935.1 + 28.425/ep^4 + 221.31/ep^3 - 
       24.6/ep^2 - 397.6/ep + (1123.6 - 10.659/ep^3 + 11.28/ep^2 + 130.56/ep)*
        nl - 34.797*nl^2}, {0.2489730791, 0.4753227226, 
      -9936.7 + 28.421/ep^4 + 221.03/ep^3 - 25.223/ep^2 - 398.67/ep + 
       (1123.9 - 10.658/ep^3 + 11.311/ep^2 + 130.44/ep)*nl - 34.791*nl^2}, 
     {0.2489730791, 0.476914805, -9938.4 + 28.416/ep^4 + 220.74/ep^3 - 
       25.837/ep^2 - 399.73/ep + (1124.2 - 10.656/ep^3 + 11.342/ep^2 + 
         130.32/ep)*nl - 34.786*nl^2}, {0.2489730791, 0.4785068874, 
      -9940.2 + 28.412/ep^4 + 220.46/ep^3 - 26.443/ep^2 - 400.8/ep + 
       (1124.5 - 10.655/ep^3 + 11.372/ep^2 + 130.2/ep)*nl - 34.781*nl^2}, 
     {0.2489730791, 0.4800989698, -9942.2 + 28.409/ep^4 + 220.18/ep^3 - 
       27.041/ep^2 - 401.86/ep + (1124.8 - 10.653/ep^3 + 11.403/ep^2 + 
         130.09/ep)*nl - 34.777*nl^2}, {0.2489730791, 0.4816910523, 
      -9944.3 + 28.405/ep^4 + 219.91/ep^3 - 27.63/ep^2 - 402.92/ep + 
       (1125.1 - 10.652/ep^3 + 11.433/ep^2 + 129.97/ep)*nl - 34.772*nl^2}, 
     {0.2489730791, 0.4832831347, -9946.6 + 28.402/ep^4 + 219.64/ep^3 - 
       28.211/ep^2 - 403.99/ep + (1125.5 - 10.651/ep^3 + 11.463/ep^2 + 
         129.86/ep)*nl - 34.769*nl^2}, {0.2489730791, 0.4848752171, 
      -9948.9 + 28.399/ep^4 + 219.38/ep^3 - 28.784/ep^2 - 405.05/ep + 
       (1125.8 - 10.65/ep^3 + 11.493/ep^2 + 129.75/ep)*nl - 34.765*nl^2}, 
     {0.2489730791, 0.4864672995, -9951.4 + 28.396/ep^4 + 219.12/ep^3 - 
       29.348/ep^2 - 406.11/ep + (1126.2 - 10.649/ep^3 + 11.522/ep^2 + 
         129.64/ep)*nl - 34.762*nl^2}, {0.2489730791, 0.4880593819, 
      -9954.1 + 28.394/ep^4 + 218.86/ep^3 - 29.905/ep^2 - 407.18/ep + 
       (1126.5 - 10.648/ep^3 + 11.552/ep^2 + 129.54/ep)*nl - 34.759*nl^2}, 
     {0.2489730791, 0.4896514643, -9956.9 + 28.392/ep^4 + 218.61/ep^3 - 
       30.453/ep^2 - 408.24/ep + (1126.9 - 10.647/ep^3 + 11.581/ep^2 + 
         129.43/ep)*nl - 34.757*nl^2}, {0.2489730791, 0.4912435467, 
      -9959.8 + 28.39/ep^4 + 218.36/ep^3 - 30.994/ep^2 - 409.31/ep + 
       (1127.3 - 10.646/ep^3 + 11.61/ep^2 + 129.33/ep)*nl - 34.754*nl^2}, 
     {0.2489730791, 0.4928356291, -9962.8 + 28.389/ep^4 + 218.12/ep^3 - 
       31.526/ep^2 - 410.37/ep + (1127.8 - 10.646/ep^3 + 11.639/ep^2 + 
         129.23/ep)*nl - 34.753*nl^2}, {0.2489730791, 0.4944277116, 
      -9966. + 28.388/ep^4 + 217.87/ep^3 - 32.051/ep^2 - 411.43/ep + 
       (1128.2 - 10.645/ep^3 + 11.668/ep^2 + 129.13/ep)*nl - 34.751*nl^2}, 
     {0.2489730791, 0.496019794, -9969.3 + 28.387/ep^4 + 217.64/ep^3 - 
       32.567/ep^2 - 412.5/ep + (1128.6 - 10.645/ep^3 + 11.697/ep^2 + 
         129.04/ep)*nl - 34.75*nl^2}, {0.2489730791, 0.4976118764, 
      -9972.8 + 28.386/ep^4 + 217.4/ep^3 - 33.076/ep^2 - 413.56/ep + 
       (1129.1 - 10.645/ep^3 + 11.726/ep^2 + 128.94/ep)*nl - 34.749*nl^2}, 
     {0.2489730791, 0.4992039588, -9976.4 + 28.386/ep^4 + 217.17/ep^3 - 
       33.578/ep^2 - 414.63/ep + (1129.5 - 10.645/ep^3 + 11.754/ep^2 + 
         128.85/ep)*nl - 34.749*nl^2}, {0.2489730791, 0.5007960412, 
      -9980.1 + 28.386/ep^4 + 216.95/ep^3 - 34.071/ep^2 - 415.69/ep + 
       (1130. - 10.645/ep^3 + 11.782/ep^2 + 128.76/ep)*nl - 34.749*nl^2}, 
     {0.2489730791, 0.5023881236, -9983.9 + 28.386/ep^4 + 216.73/ep^3 - 
       34.557/ep^2 - 416.76/ep + (1130.5 - 10.645/ep^3 + 11.81/ep^2 + 
         128.67/ep)*nl - 34.749*nl^2}, {0.2489730791, 0.503980206, 
      -9988. + 28.387/ep^4 + 216.51/ep^3 - 35.036/ep^2 - 417.83/ep + 
       (1131. - 10.645/ep^3 + 11.838/ep^2 + 128.58/ep)*nl - 34.75*nl^2}, 
     {0.2489730791, 0.5055722884, -9992.1 + 28.388/ep^4 + 216.29/ep^3 - 
       35.507/ep^2 - 418.9/ep + (1131.5 - 10.645/ep^3 + 11.866/ep^2 + 
         128.5/ep)*nl - 34.751*nl^2}, {0.2489730791, 0.5071643709, 
      -9996.4 + 28.389/ep^4 + 216.08/ep^3 - 35.97/ep^2 - 419.97/ep + 
       (1132. - 10.646/ep^3 + 11.894/ep^2 + 128.41/ep)*nl - 34.753*nl^2}, 
     {0.2489730791, 0.5087564533, -10001. + 28.39/ep^4 + 215.87/ep^3 - 
       36.426/ep^2 - 421.04/ep + (1132.6 - 10.646/ep^3 + 11.921/ep^2 + 
         128.33/ep)*nl - 34.754*nl^2}, {0.2489730791, 0.5103485357, 
      -10005. + 28.392/ep^4 + 215.67/ep^3 - 36.875/ep^2 - 422.11/ep + 
       (1133.1 - 10.647/ep^3 + 11.949/ep^2 + 128.25/ep)*nl - 34.757*nl^2}, 
     {0.2489730791, 0.5119406181, -10010. + 28.394/ep^4 + 215.47/ep^3 - 
       37.316/ep^2 - 423.18/ep + (1133.7 - 10.648/ep^3 + 11.976/ep^2 + 
         128.17/ep)*nl - 34.759*nl^2}, {0.2489730791, 0.5135327005, 
      -10015. + 28.396/ep^4 + 215.28/ep^3 - 37.75/ep^2 - 424.25/ep + 
       (1134.3 - 10.649/ep^3 + 12.003/ep^2 + 128.1/ep)*nl - 34.762*nl^2}, 
     {0.2489730791, 0.5151247829, -10020. + 28.399/ep^4 + 215.08/ep^3 - 
       38.177/ep^2 - 425.33/ep + (1134.8 - 10.65/ep^3 + 12.03/ep^2 + 
         128.02/ep)*nl - 34.765*nl^2}, {0.2489730791, 0.5167168653, 
      -10025. + 28.402/ep^4 + 214.89/ep^3 - 38.597/ep^2 - 426.4/ep + 
       (1135.5 - 10.651/ep^3 + 12.057/ep^2 + 127.95/ep)*nl - 34.769*nl^2}, 
     {0.2489730791, 0.5183089477, -10030. + 28.405/ep^4 + 214.71/ep^3 - 
       39.009/ep^2 - 427.48/ep + (1136.1 - 10.652/ep^3 + 12.083/ep^2 + 
         127.88/ep)*nl - 34.772*nl^2}, {0.2489730791, 0.5199010302, 
      -10036. + 28.409/ep^4 + 214.53/ep^3 - 39.414/ep^2 - 428.56/ep + 
       (1136.7 - 10.653/ep^3 + 12.11/ep^2 + 127.81/ep)*nl - 34.777*nl^2}, 
     {0.2489730791, 0.5214931126, -10041. + 28.412/ep^4 + 214.35/ep^3 - 
       39.812/ep^2 - 429.64/ep + (1137.3 - 10.655/ep^3 + 12.136/ep^2 + 
         127.74/ep)*nl - 34.781*nl^2}, {0.2489730791, 0.523085195, 
      -10047. + 28.416/ep^4 + 214.18/ep^3 - 40.204/ep^2 - 430.72/ep + 
       (1138. - 10.656/ep^3 + 12.162/ep^2 + 127.68/ep)*nl - 34.786*nl^2}, 
     {0.2489730791, 0.5246772774, -10053. + 28.421/ep^4 + 214.01/ep^3 - 
       40.588/ep^2 - 431.81/ep + (1138.6 - 10.658/ep^3 + 12.189/ep^2 + 
         127.61/ep)*nl - 34.791*nl^2}, {0.2489730791, 0.5262693598, 
      -10059. + 28.425/ep^4 + 213.84/ep^3 - 40.965/ep^2 - 432.89/ep + 
       (1139.3 - 10.659/ep^3 + 12.215/ep^2 + 127.55/ep)*nl - 34.797*nl^2}, 
     {0.2489730791, 0.5278614422, -10065. + 28.43/ep^4 + 213.68/ep^3 - 
       41.335/ep^2 - 433.98/ep + (1140. - 10.661/ep^3 + 12.24/ep^2 + 
         127.49/ep)*nl - 34.803*nl^2}, {0.2489730791, 0.5294535246, 
      -10071. + 28.435/ep^4 + 213.52/ep^3 - 41.698/ep^2 - 435.07/ep + 
       (1140.7 - 10.663/ep^3 + 12.266/ep^2 + 127.43/ep)*nl - 34.809*nl^2}, 
     {0.2489730791, 0.531045607, -10078. + 28.441/ep^4 + 213.36/ep^3 - 
       42.055/ep^2 - 436.16/ep + (1141.4 - 10.665/ep^3 + 12.292/ep^2 + 
         127.38/ep)*nl - 34.816*nl^2}, {0.2487009491, 0.4649576516, 
      -7360.8 + 28.44/ep^4 + 222.72/ep^3 - 18.369/ep^2 - 234.48/ep + 
       (920.8 - 10.665/ep^3 + 11.107/ep^2 + 116.02/ep)*nl - 34.818*nl^2}, 
     {0.2487009491, 0.4667546951, -7361.8 + 28.433/ep^4 + 222.37/ep^3 - 
       19.125/ep^2 - 235.33/ep + (921.11 - 10.663/ep^3 + 11.142/ep^2 + 
         115.88/ep)*nl - 34.809*nl^2}, {0.2487009491, 0.4685517386, 
      -7362.8 + 28.427/ep^4 + 222.02/ep^3 - 19.87/ep^2 - 236.18/ep + 
       (921.42 - 10.66/ep^3 + 11.178/ep^2 + 115.74/ep)*nl - 34.801*nl^2}, 
     {0.2487009491, 0.4703487821, -7364. + 28.421/ep^4 + 221.68/ep^3 - 
       20.604/ep^2 - 237.02/ep + (921.75 - 10.658/ep^3 + 11.214/ep^2 + 
         115.6/ep)*nl - 34.793*nl^2}, {0.2487009491, 0.4721458256, 
      -7365.4 + 28.415/ep^4 + 221.35/ep^3 - 21.326/ep^2 - 237.87/ep + 
       (922.09 - 10.656/ep^3 + 11.249/ep^2 + 115.46/ep)*nl - 34.786*nl^2}, 
     {0.2487009491, 0.4739428691, -7366.8 + 28.409/ep^4 + 221.02/ep^3 - 
       22.038/ep^2 - 238.72/ep + (922.45 - 10.653/ep^3 + 11.284/ep^2 + 
         115.32/ep)*nl - 34.78*nl^2}, {0.2487009491, 0.4757399127, 
      -7368.4 + 28.404/ep^4 + 220.69/ep^3 - 22.738/ep^2 - 239.56/ep + 
       (922.81 - 10.652/ep^3 + 11.319/ep^2 + 115.19/ep)*nl - 34.773*nl^2}, 
     {0.2487009491, 0.4775369562, -7370.1 + 28.399/ep^4 + 220.37/ep^3 - 
       23.428/ep^2 - 240.41/ep + (923.19 - 10.65/ep^3 + 11.353/ep^2 + 
         115.06/ep)*nl - 34.767*nl^2}, {0.2487009491, 0.4793339997, 
      -7371.9 + 28.395/ep^4 + 220.06/ep^3 - 24.106/ep^2 - 241.25/ep + 
       (923.58 - 10.648/ep^3 + 11.387/ep^2 + 114.93/ep)*nl - 34.762*nl^2}, 
     {0.2487009491, 0.4811310432, -7373.8 + 28.391/ep^4 + 219.75/ep^3 - 
       24.774/ep^2 - 242.09/ep + (923.98 - 10.647/ep^3 + 11.422/ep^2 + 
         114.8/ep)*nl - 34.757*nl^2}, {0.2487009491, 0.4829280867, 
      -7375.9 + 28.387/ep^4 + 219.45/ep^3 - 25.432/ep^2 - 242.93/ep + 
       (924.39 - 10.645/ep^3 + 11.455/ep^2 + 114.68/ep)*nl - 34.753*nl^2}, 
     {0.2487009491, 0.4847251302, -7378. + 28.384/ep^4 + 219.15/ep^3 - 
       26.079/ep^2 - 243.78/ep + (924.82 - 10.644/ep^3 + 11.489/ep^2 + 
         114.56/ep)*nl - 34.748*nl^2}, {0.2487009491, 0.4865221737, 
      -7380.3 + 28.381/ep^4 + 218.85/ep^3 - 26.715/ep^2 - 244.62/ep + 
       (925.25 - 10.643/ep^3 + 11.523/ep^2 + 114.44/ep)*nl - 34.745*nl^2}, 
     {0.2487009491, 0.4883192172, -7382.7 + 28.378/ep^4 + 218.56/ep^3 - 
       27.341/ep^2 - 245.46/ep + (925.7 - 10.642/ep^3 + 11.556/ep^2 + 
         114.32/ep)*nl - 34.742*nl^2}, {0.2487009491, 0.4901162607, 
      -7385.3 + 28.376/ep^4 + 218.28/ep^3 - 27.957/ep^2 - 246.3/ep + 
       (926.17 - 10.641/ep^3 + 11.589/ep^2 + 114.2/ep)*nl - 34.739*nl^2}, 
     {0.2487009491, 0.4919133042, -7388. + 28.374/ep^4 + 218./ep^3 - 
       28.563/ep^2 - 247.14/ep + (926.64 - 10.64/ep^3 + 11.622/ep^2 + 
         114.09/ep)*nl - 34.737*nl^2}, {0.2487009491, 0.4937103477, 
      -7390.8 + 28.373/ep^4 + 217.73/ep^3 - 29.158/ep^2 - 247.98/ep + 
       (927.13 - 10.64/ep^3 + 11.654/ep^2 + 113.98/ep)*nl - 34.735*nl^2}, 
     {0.2487009491, 0.4955073912, -7393.7 + 28.372/ep^4 + 217.46/ep^3 - 
       29.744/ep^2 - 248.82/ep + (927.62 - 10.639/ep^3 + 11.687/ep^2 + 
         113.87/ep)*nl - 34.734*nl^2}, {0.2487009491, 0.4973044347, 
      -7396.7 + 28.371/ep^4 + 217.19/ep^3 - 30.319/ep^2 - 249.67/ep + 
       (928.14 - 10.639/ep^3 + 11.719/ep^2 + 113.76/ep)*nl - 34.733*nl^2}, 
     {0.2487009491, 0.4991014782, -7399.9 + 28.371/ep^4 + 216.93/ep^3 - 
       30.885/ep^2 - 250.51/ep + (928.66 - 10.639/ep^3 + 11.751/ep^2 + 
         113.66/ep)*nl - 34.732*nl^2}, {0.2487009491, 0.5008985218, 
      -7403.2 + 28.371/ep^4 + 216.68/ep^3 - 31.441/ep^2 - 251.35/ep + 
       (929.2 - 10.639/ep^3 + 11.783/ep^2 + 113.56/ep)*nl - 34.732*nl^2}, 
     {0.2487009491, 0.5026955653, -7406.7 + 28.371/ep^4 + 216.43/ep^3 - 
       31.987/ep^2 - 252.19/ep + (929.75 - 10.639/ep^3 + 11.815/ep^2 + 
         113.46/ep)*nl - 34.733*nl^2}, {0.2487009491, 0.5044926088, 
      -7410.2 + 28.372/ep^4 + 216.18/ep^3 - 32.523/ep^2 - 253.03/ep + 
       (930.31 - 10.639/ep^3 + 11.846/ep^2 + 113.36/ep)*nl - 34.734*nl^2}, 
     {0.2487009491, 0.5062896523, -7413.9 + 28.373/ep^4 + 215.94/ep^3 - 
       33.05/ep^2 - 253.88/ep + (930.88 - 10.64/ep^3 + 11.877/ep^2 + 
         113.26/ep)*nl - 34.735*nl^2}, {0.2487009491, 0.5080866958, 
      -7417.8 + 28.374/ep^4 + 215.71/ep^3 - 33.568/ep^2 - 254.72/ep + 
       (931.47 - 10.64/ep^3 + 11.909/ep^2 + 113.17/ep)*nl - 34.737*nl^2}, 
     {0.2487009491, 0.5098837393, -7421.7 + 28.376/ep^4 + 215.48/ep^3 - 
       34.076/ep^2 - 255.57/ep + (932.07 - 10.641/ep^3 + 11.94/ep^2 + 
         113.07/ep)*nl - 34.739*nl^2}, {0.2487009491, 0.5116807828, 
      -7425.8 + 28.378/ep^4 + 215.25/ep^3 - 34.574/ep^2 - 256.41/ep + 
       (932.68 - 10.642/ep^3 + 11.97/ep^2 + 112.98/ep)*nl - 34.742*nl^2}, 
     {0.2487009491, 0.5134778263, -7430. + 28.381/ep^4 + 215.03/ep^3 - 
       35.064/ep^2 - 257.26/ep + (933.31 - 10.643/ep^3 + 12.001/ep^2 + 
         112.9/ep)*nl - 34.745*nl^2}, {0.2487009491, 0.5152748698, 
      -7434.4 + 28.384/ep^4 + 214.81/ep^3 - 35.544/ep^2 - 258.11/ep + 
       (933.95 - 10.644/ep^3 + 12.031/ep^2 + 112.81/ep)*nl - 34.748*nl^2}, 
     {0.2487009491, 0.5170719133, -7438.9 + 28.387/ep^4 + 214.6/ep^3 - 
       36.014/ep^2 - 258.95/ep + (934.6 - 10.645/ep^3 + 12.061/ep^2 + 
         112.73/ep)*nl - 34.753*nl^2}, {0.2487009491, 0.5188689568, 
      -7443.5 + 28.391/ep^4 + 214.39/ep^3 - 36.476/ep^2 - 259.8/ep + 
       (935.26 - 10.647/ep^3 + 12.092/ep^2 + 112.65/ep)*nl - 34.757*nl^2}, 
     {0.2487009491, 0.5206660003, -7448.2 + 28.395/ep^4 + 214.19/ep^3 - 
       36.929/ep^2 - 260.65/ep + (935.94 - 10.648/ep^3 + 12.121/ep^2 + 
         112.57/ep)*nl - 34.762*nl^2}, {0.2487009491, 0.5224630438, 
      -7453.1 + 28.399/ep^4 + 213.99/ep^3 - 37.372/ep^2 - 261.51/ep + 
       (936.63 - 10.65/ep^3 + 12.151/ep^2 + 112.49/ep)*nl - 34.767*nl^2}, 
     {0.2487009491, 0.5242600873, -7458.1 + 28.404/ep^4 + 213.8/ep^3 - 
       37.807/ep^2 - 262.36/ep + (937.34 - 10.652/ep^3 + 12.181/ep^2 + 
         112.42/ep)*nl - 34.773*nl^2}, {0.2487009491, 0.5260571309, 
      -7463.3 + 28.409/ep^4 + 213.61/ep^3 - 38.232/ep^2 - 263.21/ep + 
       (938.05 - 10.653/ep^3 + 12.21/ep^2 + 112.34/ep)*nl - 34.78*nl^2}, 
     {0.2487009491, 0.5278541744, -7468.6 + 28.415/ep^4 + 213.42/ep^3 - 
       38.649/ep^2 - 264.07/ep + (938.78 - 10.656/ep^3 + 12.239/ep^2 + 
         112.27/ep)*nl - 34.786*nl^2}, {0.2487009491, 0.5296512179, 
      -7474. + 28.421/ep^4 + 213.24/ep^3 - 39.057/ep^2 - 264.92/ep + 
       (939.53 - 10.658/ep^3 + 12.268/ep^2 + 112.2/ep)*nl - 34.793*nl^2}, 
     {0.2487009491, 0.5314482614, -7479.6 + 28.427/ep^4 + 213.07/ep^3 - 
       39.456/ep^2 - 265.78/ep + (940.28 - 10.66/ep^3 + 12.297/ep^2 + 
         112.14/ep)*nl - 34.801*nl^2}, {0.2487009491, 0.5332453049, 
      -7485.3 + 28.433/ep^4 + 212.9/ep^3 - 39.847/ep^2 - 266.64/ep + 
       (941.05 - 10.663/ep^3 + 12.326/ep^2 + 112.07/ep)*nl - 34.809*nl^2}, 
     {0.2487009491, 0.5350423484, -7491.1 + 28.44/ep^4 + 212.73/ep^3 - 
       40.229/ep^2 - 267.5/ep + (941.84 - 10.665/ep^3 + 12.354/ep^2 + 
         112.01/ep)*nl - 34.818*nl^2}, {0.2483571817, 0.4604683045, 
      -5405.4 + 28.44/ep^4 + 223.28/ep^3 - 19.688/ep^2 - 152.59/ep + 
       (747.37 - 10.665/ep^3 + 11.015/ep^2 + 102.84/ep)*nl - 34.82*nl^2}, 
     {0.2483571817, 0.4624955709, -5406.2 + 28.431/ep^4 + 222.88/ep^3 - 
       20.569/ep^2 - 153.17/ep + (747.75 - 10.662/ep^3 + 11.056/ep^2 + 
         102.68/ep)*nl - 34.809*nl^2}, {0.2483571817, 0.4645228373, 
      -5407.1 + 28.423/ep^4 + 222.47/ep^3 - 21.436/ep^2 - 153.75/ep + 
       (748.14 - 10.658/ep^3 + 11.097/ep^2 + 102.51/ep)*nl - 34.799*nl^2}, 
     {0.2483571817, 0.4665501038, -5408.1 + 28.415/ep^4 + 222.08/ep^3 - 
       22.289/ep^2 - 154.33/ep + (748.55 - 10.655/ep^3 + 11.138/ep^2 + 
         102.35/ep)*nl - 34.789*nl^2}, {0.2483571817, 0.4685773702, 
      -5409.2 + 28.407/ep^4 + 221.69/ep^3 - 23.127/ep^2 - 154.91/ep + 
       (748.96 - 10.653/ep^3 + 11.178/ep^2 + 102.2/ep)*nl - 34.78*nl^2}, 
     {0.2483571817, 0.4706046367, -5410.4 + 28.4/ep^4 + 221.31/ep^3 - 
       23.95/ep^2 - 155.49/ep + (749.38 - 10.65/ep^3 + 11.218/ep^2 + 
         102.04/ep)*nl - 34.771*nl^2}, {0.2483571817, 0.4726319031, 
      -5411.7 + 28.394/ep^4 + 220.93/ep^3 - 24.76/ep^2 - 156.07/ep + 
       (749.82 - 10.648/ep^3 + 11.257/ep^2 + 101.89/ep)*nl - 34.763*nl^2}, 
     {0.2483571817, 0.4746591695, -5413.1 + 28.388/ep^4 + 220.56/ep^3 - 
       25.556/ep^2 - 156.65/ep + (750.27 - 10.645/ep^3 + 11.297/ep^2 + 
         101.74/ep)*nl - 34.756*nl^2}, {0.2483571817, 0.476686436, 
      -5414.6 + 28.382/ep^4 + 220.2/ep^3 - 26.337/ep^2 - 157.23/ep + 
       (750.73 - 10.643/ep^3 + 11.336/ep^2 + 101.6/ep)*nl - 34.749*nl^2}, 
     {0.2483571817, 0.4787137024, -5416.2 + 28.377/ep^4 + 219.84/ep^3 - 
       27.105/ep^2 - 157.81/ep + (751.2 - 10.641/ep^3 + 11.375/ep^2 + 
         101.45/ep)*nl - 34.743*nl^2}, {0.2483571817, 0.4807409688, 
      -5418. + 28.372/ep^4 + 219.49/ep^3 - 27.86/ep^2 - 158.39/ep + 
       (751.68 - 10.64/ep^3 + 11.413/ep^2 + 101.31/ep)*nl - 34.737*nl^2}, 
     {0.2483571817, 0.4827682353, -5419.9 + 28.368/ep^4 + 219.15/ep^3 - 
       28.601/ep^2 - 158.97/ep + (752.17 - 10.638/ep^3 + 11.451/ep^2 + 
         101.17/ep)*nl - 34.732*nl^2}, {0.2483571817, 0.4847955017, 
      -5421.9 + 28.364/ep^4 + 218.81/ep^3 - 29.328/ep^2 - 159.56/ep + 
       (752.68 - 10.637/ep^3 + 11.489/ep^2 + 101.04/ep)*nl - 34.727*nl^2}, 
     {0.2483571817, 0.4868227682, -5423.9 + 28.361/ep^4 + 218.48/ep^3 - 
       30.043/ep^2 - 160.14/ep + (753.2 - 10.635/ep^3 + 11.527/ep^2 + 
         100.9/ep)*nl - 34.723*nl^2}, {0.2483571817, 0.4888500346, 
      -5426.2 + 28.358/ep^4 + 218.16/ep^3 - 30.744/ep^2 - 160.72/ep + 
       (753.73 - 10.634/ep^3 + 11.565/ep^2 + 100.77/ep)*nl - 34.72*nl^2}, 
     {0.2483571817, 0.490877301, -5428.5 + 28.356/ep^4 + 217.84/ep^3 - 
       31.433/ep^2 - 161.3/ep + (754.27 - 10.633/ep^3 + 11.602/ep^2 + 
         100.64/ep)*nl - 34.717*nl^2}, {0.2483571817, 0.4929045675, 
      -5430.9 + 28.354/ep^4 + 217.53/ep^3 - 32.108/ep^2 - 161.89/ep + 
       (754.83 - 10.633/ep^3 + 11.639/ep^2 + 100.52/ep)*nl - 34.715*nl^2}, 
     {0.2483571817, 0.4949318339, -5433.5 + 28.352/ep^4 + 217.22/ep^3 - 
       32.771/ep^2 - 162.47/ep + (755.4 - 10.632/ep^3 + 11.675/ep^2 + 
         100.4/ep)*nl - 34.713*nl^2}, {0.2483571817, 0.4969591003, 
      -5436.2 + 28.352/ep^4 + 216.92/ep^3 - 33.421/ep^2 - 163.06/ep + 
       (755.98 - 10.632/ep^3 + 11.712/ep^2 + 100.27/ep)*nl - 34.712*nl^2}, 
     {0.2483571817, 0.4989863668, -5439. + 28.351/ep^4 + 216.63/ep^3 - 
       34.059/ep^2 - 163.65/ep + (756.57 - 10.632/ep^3 + 11.748/ep^2 + 
         100.16/ep)*nl - 34.711*nl^2}, {0.2483571817, 0.5010136332, 
      -5441.9 + 28.351/ep^4 + 216.34/ep^3 - 34.684/ep^2 - 164.24/ep + 
       (757.17 - 10.632/ep^3 + 11.784/ep^2 + 100.04/ep)*nl - 34.711*nl^2}, 
     {0.2483571817, 0.5030408997, -5444.9 + 28.352/ep^4 + 216.06/ep^3 - 
       35.297/ep^2 - 164.83/ep + (757.79 - 10.632/ep^3 + 11.82/ep^2 + 
         99.928/ep)*nl - 34.712*nl^2}, {0.2483571817, 0.5050681661, 
      -5448.1 + 28.352/ep^4 + 215.78/ep^3 - 35.898/ep^2 - 165.42/ep + 
       (758.42 - 10.632/ep^3 + 11.855/ep^2 + 99.817/ep)*nl - 34.713*nl^2}, 
     {0.2483571817, 0.5070954325, -5451.3 + 28.354/ep^4 + 215.51/ep^3 - 
       36.487/ep^2 - 166.01/ep + (759.06 - 10.633/ep^3 + 11.89/ep^2 + 
         99.709/ep)*nl - 34.715*nl^2}, {0.2483571817, 0.509122699, 
      -5454.7 + 28.356/ep^4 + 215.25/ep^3 - 37.063/ep^2 - 166.6/ep + 
       (759.72 - 10.633/ep^3 + 11.925/ep^2 + 99.604/ep)*nl - 34.717*nl^2}, 
     {0.2483571817, 0.5111499654, -5458.2 + 28.358/ep^4 + 214.99/ep^3 - 
       37.628/ep^2 - 167.2/ep + (760.38 - 10.634/ep^3 + 11.96/ep^2 + 
         99.501/ep)*nl - 34.72*nl^2}, {0.2483571817, 0.5131772318, 
      -5461.9 + 28.361/ep^4 + 214.74/ep^3 - 38.181/ep^2 - 167.8/ep + 
       (761.07 - 10.635/ep^3 + 11.994/ep^2 + 99.4/ep)*nl - 34.723*nl^2}, 
     {0.2483571817, 0.5152044983, -5465.6 + 28.364/ep^4 + 214.5/ep^3 - 
       38.722/ep^2 - 168.4/ep + (761.76 - 10.637/ep^3 + 12.029/ep^2 + 
         99.302/ep)*nl - 34.727*nl^2}, {0.2483571817, 0.5172317647, 
      -5469.5 + 28.368/ep^4 + 214.26/ep^3 - 39.252/ep^2 - 169./ep + 
       (762.47 - 10.638/ep^3 + 12.063/ep^2 + 99.206/ep)*nl - 34.732*nl^2}, 
     {0.2483571817, 0.5192590312, -5473.5 + 28.372/ep^4 + 214.03/ep^3 - 
       39.77/ep^2 - 169.6/ep + (763.19 - 10.64/ep^3 + 12.097/ep^2 + 
         99.113/ep)*nl - 34.737*nl^2}, {0.2483571817, 0.5212862976, 
      -5477.7 + 28.377/ep^4 + 213.8/ep^3 - 40.276/ep^2 - 170.2/ep + 
       (763.92 - 10.641/ep^3 + 12.13/ep^2 + 99.022/ep)*nl - 34.743*nl^2}, 
     {0.2483571817, 0.523313564, -5481.9 + 28.382/ep^4 + 213.58/ep^3 - 
       40.771/ep^2 - 170.81/ep + (764.67 - 10.643/ep^3 + 12.164/ep^2 + 
         98.934/ep)*nl - 34.749*nl^2}, {0.2483571817, 0.5253408305, 
      -5486.3 + 28.388/ep^4 + 213.36/ep^3 - 41.255/ep^2 - 171.42/ep + 
       (765.43 - 10.645/ep^3 + 12.197/ep^2 + 98.848/ep)*nl - 34.756*nl^2}, 
     {0.2483571817, 0.5273680969, -5490.8 + 28.394/ep^4 + 213.15/ep^3 - 
       41.728/ep^2 - 172.03/ep + (766.2 - 10.648/ep^3 + 12.23/ep^2 + 
         98.764/ep)*nl - 34.763*nl^2}, {0.2483571817, 0.5293953633, 
      -5495.4 + 28.4/ep^4 + 212.95/ep^3 - 42.189/ep^2 - 172.64/ep + 
       (766.99 - 10.65/ep^3 + 12.263/ep^2 + 98.683/ep)*nl - 34.771*nl^2}, 
     {0.2483571817, 0.5314226298, -5500.2 + 28.407/ep^4 + 212.75/ep^3 - 
       42.64/ep^2 - 173.25/ep + (767.79 - 10.653/ep^3 + 12.295/ep^2 + 
         98.604/ep)*nl - 34.78*nl^2}, {0.2483571817, 0.5334498962, 
      -5505.1 + 28.415/ep^4 + 212.56/ep^3 - 43.079/ep^2 - 173.87/ep + 
       (768.6 - 10.655/ep^3 + 12.328/ep^2 + 98.528/ep)*nl - 34.789*nl^2}, 
     {0.2483571817, 0.5354771627, -5510.1 + 28.423/ep^4 + 212.37/ep^3 - 
       43.507/ep^2 - 174.49/ep + (769.43 - 10.658/ep^3 + 12.36/ep^2 + 
         98.454/ep)*nl - 34.799*nl^2}, {0.2483571817, 0.5375044291, 
      -5515.3 + 28.431/ep^4 + 212.19/ep^3 - 43.925/ep^2 - 175.11/ep + 
       (770.27 - 10.662/ep^3 + 12.392/ep^2 + 98.383/ep)*nl - 34.809*nl^2}, 
     {0.2483571817, 0.5395316955, -5520.6 + 28.44/ep^4 + 212.02/ep^3 - 
       44.331/ep^2 - 175.73/ep + (771.12 - 10.665/ep^3 + 12.423/ep^2 + 
         98.314/ep)*nl - 34.82*nl^2}, {0.2479232028, 0.4554281092, 
      -3902.5 + 28.439/ep^4 + 223.92/ep^3 - 24.795/ep^2 - 124.51/ep + 
       (598.58 - 10.665/ep^3 + 10.911/ep^2 + 91.2/ep)*nl - 34.823*nl^2}, 
     {0.2479232028, 0.4577138472, -3903.1 + 28.428/ep^4 + 223.44/ep^3 - 
       25.824/ep^2 - 124.76/ep + (599.06 - 10.661/ep^3 + 10.958/ep^2 + 
         91.012/ep)*nl - 34.809*nl^2}, {0.2479232028, 0.4599995851, 
      -3903.8 + 28.417/ep^4 + 222.97/ep^3 - 26.834/ep^2 - 125.01/ep + 
       (599.54 - 10.656/ep^3 + 11.005/ep^2 + 90.827/ep)*nl - 34.796*nl^2}, 
     {0.2479232028, 0.4622853231, -3904.5 + 28.407/ep^4 + 222.51/ep^3 - 
       27.825/ep^2 - 125.27/ep + (600.03 - 10.653/ep^3 + 11.051/ep^2 + 
         90.645/ep)*nl - 34.783*nl^2}, {0.2479232028, 0.4645710611, 
      -3905.4 + 28.398/ep^4 + 222.05/ep^3 - 28.798/ep^2 - 125.52/ep + 
       (600.53 - 10.649/ep^3 + 11.097/ep^2 + 90.466/ep)*nl - 34.772*nl^2}, 
     {0.2479232028, 0.4668567991, -3906.4 + 28.389/ep^4 + 221.61/ep^3 - 
       29.752/ep^2 - 125.78/ep + (601.04 - 10.646/ep^3 + 11.143/ep^2 + 
         90.29/ep)*nl - 34.761*nl^2}, {0.2479232028, 0.4691425371, 
      -3907.5 + 28.38/ep^4 + 221.17/ep^3 - 30.688/ep^2 - 126.04/ep + 
       (601.56 - 10.643/ep^3 + 11.188/ep^2 + 90.118/ep)*nl - 34.75*nl^2}, 
     {0.2479232028, 0.4714282751, -3908.7 + 28.373/ep^4 + 220.74/ep^3 - 
       31.607/ep^2 - 126.3/ep + (602.09 - 10.64/ep^3 + 11.233/ep^2 + 
         89.948/ep)*nl - 34.741*nl^2}, {0.2479232028, 0.4737140131, 
      -3910. + 28.366/ep^4 + 220.32/ep^3 - 32.507/ep^2 - 126.57/ep + 
       (602.63 - 10.637/ep^3 + 11.277/ep^2 + 89.782/ep)*nl - 34.732*nl^2}, 
     {0.2479232028, 0.4759997511, -3911.3 + 28.359/ep^4 + 219.91/ep^3 - 
       33.39/ep^2 - 126.84/ep + (603.19 - 10.635/ep^3 + 11.322/ep^2 + 
         89.619/ep)*nl - 34.724*nl^2}, {0.2479232028, 0.4782854891, 
      -3912.8 + 28.353/ep^4 + 219.51/ep^3 - 34.256/ep^2 - 127.11/ep + 
       (603.75 - 10.632/ep^3 + 11.365/ep^2 + 89.459/ep)*nl - 34.717*nl^2}, 
     {0.2479232028, 0.4805712271, -3914.4 + 28.348/ep^4 + 219.11/ep^3 - 
       35.105/ep^2 - 127.39/ep + (604.33 - 10.63/ep^3 + 11.409/ep^2 + 
         89.302/ep)*nl - 34.71*nl^2}, {0.2479232028, 0.4828569651, 
      -3916.1 + 28.343/ep^4 + 218.72/ep^3 - 35.937/ep^2 - 127.66/ep + 
       (604.92 - 10.629/ep^3 + 11.452/ep^2 + 89.148/ep)*nl - 34.705*nl^2}, 
     {0.2479232028, 0.4851427031, -3917.9 + 28.339/ep^4 + 218.35/ep^3 - 
       36.752/ep^2 - 127.94/ep + (605.51 - 10.627/ep^3 + 11.495/ep^2 + 
         88.997/ep)*nl - 34.7*nl^2}, {0.2479232028, 0.487428441, 
      -3919.8 + 28.335/ep^4 + 217.97/ep^3 - 37.55/ep^2 - 128.23/ep + 
       (606.12 - 10.626/ep^3 + 11.537/ep^2 + 88.849/ep)*nl - 34.695*nl^2}, 
     {0.2479232028, 0.489714179, -3921.8 + 28.332/ep^4 + 217.61/ep^3 - 
       38.332/ep^2 - 128.51/ep + (606.75 - 10.625/ep^3 + 11.579/ep^2 + 
         88.704/ep)*nl - 34.692*nl^2}, {0.2479232028, 0.491999917, 
      -3923.9 + 28.33/ep^4 + 217.26/ep^3 - 39.098/ep^2 - 128.8/ep + 
       (607.38 - 10.624/ep^3 + 11.621/ep^2 + 88.562/ep)*nl - 34.689*nl^2}, 
     {0.2479232028, 0.494285655, -3926.1 + 28.328/ep^4 + 216.91/ep^3 - 
       39.847/ep^2 - 129.1/ep + (608.02 - 10.623/ep^3 + 11.662/ep^2 + 
         88.423/ep)*nl - 34.686*nl^2}, {0.2479232028, 0.496571393, 
      -3928.5 + 28.327/ep^4 + 216.57/ep^3 - 40.581/ep^2 - 129.39/ep + 
       (608.68 - 10.623/ep^3 + 11.703/ep^2 + 88.287/ep)*nl - 34.685*nl^2}, 
     {0.2479232028, 0.498857131, -3930.9 + 28.326/ep^4 + 216.24/ep^3 - 
       41.299/ep^2 - 129.69/ep + (609.35 - 10.622/ep^3 + 11.744/ep^2 + 
         88.154/ep)*nl - 34.684*nl^2}, {0.2479232028, 0.501142869, 
      -3933.4 + 28.326/ep^4 + 215.91/ep^3 - 42.002/ep^2 - 130./ep + 
       (610.03 - 10.622/ep^3 + 11.785/ep^2 + 88.024/ep)*nl - 34.684*nl^2}, 
     {0.2479232028, 0.503428607, -3936.1 + 28.327/ep^4 + 215.6/ep^3 - 
       42.689/ep^2 - 130.3/ep + (610.72 - 10.623/ep^3 + 11.825/ep^2 + 
         87.897/ep)*nl - 34.685*nl^2}, {0.2479232028, 0.505714345, 
      -3938.9 + 28.328/ep^4 + 215.29/ep^3 - 43.36/ep^2 - 130.62/ep + 
       (611.43 - 10.623/ep^3 + 11.865/ep^2 + 87.772/ep)*nl - 34.686*nl^2}, 
     {0.2479232028, 0.508000083, -3941.7 + 28.33/ep^4 + 214.99/ep^3 - 
       44.017/ep^2 - 130.93/ep + (612.15 - 10.624/ep^3 + 11.904/ep^2 + 
         87.651/ep)*nl - 34.689*nl^2}, {0.2479232028, 0.510285821, 
      -3944.7 + 28.332/ep^4 + 214.7/ep^3 - 44.658/ep^2 - 131.25/ep + 
       (612.88 - 10.625/ep^3 + 11.944/ep^2 + 87.533/ep)*nl - 34.692*nl^2}, 
     {0.2479232028, 0.512571559, -3947.8 + 28.335/ep^4 + 214.41/ep^3 - 
       45.285/ep^2 - 131.57/ep + (613.62 - 10.626/ep^3 + 11.982/ep^2 + 
         87.417/ep)*nl - 34.695*nl^2}, {0.2479232028, 0.5148572969, 
      -3951. + 28.339/ep^4 + 214.13/ep^3 - 45.896/ep^2 - 131.89/ep + 
       (614.38 - 10.627/ep^3 + 12.021/ep^2 + 87.305/ep)*nl - 34.7*nl^2}, 
     {0.2479232028, 0.5171430349, -3954.4 + 28.343/ep^4 + 213.86/ep^3 - 
       46.494/ep^2 - 132.22/ep + (615.14 - 10.629/ep^3 + 12.06/ep^2 + 
         87.195/ep)*nl - 34.705*nl^2}, {0.2479232028, 0.5194287729, 
      -3957.8 + 28.348/ep^4 + 213.6/ep^3 - 47.076/ep^2 - 132.56/ep + 
       (615.92 - 10.63/ep^3 + 12.098/ep^2 + 87.088/ep)*nl - 34.71*nl^2}, 
     {0.2479232028, 0.5217145109, -3961.4 + 28.353/ep^4 + 213.35/ep^3 - 
       47.645/ep^2 - 132.9/ep + (616.72 - 10.632/ep^3 + 12.136/ep^2 + 
         86.984/ep)*nl - 34.717*nl^2}, {0.2479232028, 0.5240002489, 
      -3965. + 28.359/ep^4 + 213.1/ep^3 - 48.198/ep^2 - 133.24/ep + 
       (617.52 - 10.635/ep^3 + 12.173/ep^2 + 86.883/ep)*nl - 34.724*nl^2}, 
     {0.2479232028, 0.5262859869, -3968.8 + 28.366/ep^4 + 212.86/ep^3 - 
       48.738/ep^2 - 133.58/ep + (618.34 - 10.637/ep^3 + 12.21/ep^2 + 
         86.784/ep)*nl - 34.732*nl^2}, {0.2479232028, 0.5285717249, 
      -3972.7 + 28.373/ep^4 + 212.63/ep^3 - 49.264/ep^2 - 133.93/ep + 
       (619.18 - 10.64/ep^3 + 12.247/ep^2 + 86.689/ep)*nl - 34.741*nl^2}, 
     {0.2479232028, 0.5308574629, -3976.7 + 28.38/ep^4 + 212.4/ep^3 - 
       49.776/ep^2 - 134.29/ep + (620.02 - 10.643/ep^3 + 12.284/ep^2 + 
         86.596/ep)*nl - 34.75*nl^2}, {0.2479232028, 0.5331432009, 
      -3980.9 + 28.389/ep^4 + 212.18/ep^3 - 50.274/ep^2 - 134.64/ep + 
       (620.88 - 10.646/ep^3 + 12.321/ep^2 + 86.506/ep)*nl - 34.761*nl^2}, 
     {0.2479232028, 0.5354289389, -3985.1 + 28.398/ep^4 + 211.97/ep^3 - 
       50.758/ep^2 - 135.01/ep + (621.76 - 10.649/ep^3 + 12.357/ep^2 + 
         86.419/ep)*nl - 34.772*nl^2}, {0.2479232028, 0.5377146769, 
      -3989.5 + 28.407/ep^4 + 211.77/ep^3 - 51.228/ep^2 - 135.37/ep + 
       (622.64 - 10.653/ep^3 + 12.393/ep^2 + 86.335/ep)*nl - 34.783*nl^2}, 
     {0.2479232028, 0.5400004149, -3994. + 28.417/ep^4 + 211.58/ep^3 - 
       51.685/ep^2 - 135.74/ep + (623.54 - 10.656/ep^3 + 12.429/ep^2 + 
         86.253/ep)*nl - 34.796*nl^2}, {0.2479232028, 0.5422861528, 
      -3998.6 + 28.428/ep^4 + 211.39/ep^3 - 52.128/ep^2 - 136.12/ep + 
       (624.46 - 10.661/ep^3 + 12.464/ep^2 + 86.175/ep)*nl - 34.809*nl^2}, 
     {0.2479232028, 0.5445718908, -4003.4 + 28.439/ep^4 + 211.21/ep^3 - 
       52.558/ep^2 - 136.5/ep + (625.38 - 10.665/ep^3 + 12.499/ep^2 + 
         86.099/ep)*nl - 34.823*nl^2}, {0.2473757922, 0.4497729777, 
      -2733.6 + 28.439/ep^4 + 224.61/ep^3 - 32.297/ep^2 - 132.58/ep + 
       (471.01 - 10.665/ep^3 + 10.791/ep^2 + 80.936/ep)*nl - 34.826*nl^2}, 
     {0.2473757922, 0.4523487225, -2734. + 28.424/ep^4 + 224.05/ep^3 - 
       33.5/ep^2 - 132.43/ep + (471.59 - 10.659/ep^3 + 10.846/ep^2 + 
         80.721/ep)*nl - 34.808*nl^2}, {0.2473757922, 0.4549244672, 
      -2734.6 + 28.411/ep^4 + 223.5/ep^3 - 34.678/ep^2 - 132.27/ep + 
       (472.18 - 10.654/ep^3 + 10.899/ep^2 + 80.51/ep)*nl - 34.792*nl^2}, 
     {0.2473757922, 0.4575002119, -2735.2 + 28.398/ep^4 + 222.96/ep^3 - 
       35.832/ep^2 - 132.13/ep + (472.78 - 10.649/ep^3 + 10.953/ep^2 + 
         80.302/ep)*nl - 34.776*nl^2}, {0.2473757922, 0.4600759567, 
      -2735.9 + 28.386/ep^4 + 222.43/ep^3 - 36.962/ep^2 - 131.99/ep + 
       (473.38 - 10.645/ep^3 + 11.005/ep^2 + 80.098/ep)*nl - 34.761*nl^2}, 
     {0.2473757922, 0.4626517014, -2736.7 + 28.375/ep^4 + 221.91/ep^3 - 
       38.068/ep^2 - 131.86/ep + (474. - 10.64/ep^3 + 11.057/ep^2 + 
         79.898/ep)*nl - 34.747*nl^2}, {0.2473757922, 0.4652274461, 
      -2737.6 + 28.364/ep^4 + 221.4/ep^3 - 39.152/ep^2 - 131.74/ep + 
       (474.62 - 10.636/ep^3 + 11.109/ep^2 + 79.702/ep)*nl - 34.734*nl^2}, 
     {0.2473757922, 0.4678031909, -2738.6 + 28.354/ep^4 + 220.91/ep^3 - 
       40.212/ep^2 - 131.62/ep + (475.26 - 10.633/ep^3 + 11.16/ep^2 + 
         79.509/ep)*nl - 34.722*nl^2}, {0.2473757922, 0.4703789356, 
      -2739.7 + 28.345/ep^4 + 220.42/ep^3 - 41.25/ep^2 - 131.52/ep + 
       (475.9 - 10.629/ep^3 + 11.211/ep^2 + 79.32/ep)*nl - 34.711*nl^2}, 
     {0.2473757922, 0.4729546803, -2740.8 + 28.337/ep^4 + 219.94/ep^3 - 
       42.266/ep^2 - 131.42/ep + (476.55 - 10.626/ep^3 + 11.261/ep^2 + 
         79.135/ep)*nl - 34.701*nl^2}, {0.2473757922, 0.4755304251, 
      -2742.1 + 28.329/ep^4 + 219.48/ep^3 - 43.259/ep^2 - 131.32/ep + 
       (477.21 - 10.623/ep^3 + 11.311/ep^2 + 78.953/ep)*nl - 34.692*nl^2}, 
     {0.2473757922, 0.4781061698, -2743.4 + 28.322/ep^4 + 219.02/ep^3 - 
       44.231/ep^2 - 131.24/ep + (477.88 - 10.621/ep^3 + 11.361/ep^2 + 
         78.775/ep)*nl - 34.684*nl^2}, {0.2473757922, 0.4806819145, 
      -2744.9 + 28.316/ep^4 + 218.58/ep^3 - 45.182/ep^2 - 131.16/ep + 
       (478.56 - 10.619/ep^3 + 11.41/ep^2 + 78.601/ep)*nl - 34.676*nl^2}, 
     {0.2473757922, 0.4832576592, -2746.4 + 28.311/ep^4 + 218.14/ep^3 - 
       46.111/ep^2 - 131.09/ep + (479.26 - 10.617/ep^3 + 11.458/ep^2 + 
         78.43/ep)*nl - 34.67*nl^2}, {0.2473757922, 0.485833404, 
      -2748. + 28.307/ep^4 + 217.72/ep^3 - 47.019/ep^2 - 131.03/ep + 
       (479.96 - 10.615/ep^3 + 11.506/ep^2 + 78.263/ep)*nl - 34.664*nl^2}, 
     {0.2473757922, 0.4884091487, -2749.7 + 28.303/ep^4 + 217.3/ep^3 - 
       47.907/ep^2 - 130.97/ep + (480.67 - 10.614/ep^3 + 11.554/ep^2 + 
         78.099/ep)*nl - 34.66*nl^2}, {0.2473757922, 0.4909848934, 
      -2751.6 + 28.3/ep^4 + 216.9/ep^3 - 48.774/ep^2 - 130.92/ep + 
       (481.39 - 10.612/ep^3 + 11.601/ep^2 + 77.939/ep)*nl - 34.656*nl^2}, 
     {0.2473757922, 0.4935606382, -2753.5 + 28.298/ep^4 + 216.5/ep^3 - 
       49.621/ep^2 - 130.88/ep + (482.12 - 10.612/ep^3 + 11.648/ep^2 + 
         77.782/ep)*nl - 34.653*nl^2}, {0.2473757922, 0.4961363829, 
      -2755.5 + 28.296/ep^4 + 216.12/ep^3 - 50.448/ep^2 - 130.85/ep + 
       (482.87 - 10.611/ep^3 + 11.694/ep^2 + 77.629/ep)*nl - 34.651*nl^2}, 
     {0.2473757922, 0.4987121276, -2757.6 + 28.295/ep^4 + 215.74/ep^3 - 
       51.256/ep^2 - 130.83/ep + (483.62 - 10.611/ep^3 + 11.74/ep^2 + 
         77.479/ep)*nl - 34.65*nl^2}, {0.2473757922, 0.5012878724, 
      -2759.8 + 28.295/ep^4 + 215.38/ep^3 - 52.043/ep^2 - 130.81/ep + 
       (484.39 - 10.611/ep^3 + 11.785/ep^2 + 77.333/ep)*nl - 34.65*nl^2}, 
     {0.2473757922, 0.5038636171, -2762.1 + 28.296/ep^4 + 215.03/ep^3 - 
       52.812/ep^2 - 130.8/ep + (485.17 - 10.611/ep^3 + 11.831/ep^2 + 
         77.19/ep)*nl - 34.651*nl^2}, {0.2473757922, 0.5064393618, 
      -2764.5 + 28.298/ep^4 + 214.68/ep^3 - 53.561/ep^2 - 130.8/ep + 
       (485.96 - 10.612/ep^3 + 11.875/ep^2 + 77.051/ep)*nl - 34.653*nl^2}, 
     {0.2473757922, 0.5090151066, -2767. + 28.3/ep^4 + 214.35/ep^3 - 
       54.292/ep^2 - 130.81/ep + (486.76 - 10.612/ep^3 + 11.92/ep^2 + 
         76.915/ep)*nl - 34.656*nl^2}, {0.2473757922, 0.5115908513, 
      -2769.6 + 28.303/ep^4 + 214.02/ep^3 - 55.004/ep^2 - 130.82/ep + 
       (487.57 - 10.614/ep^3 + 11.964/ep^2 + 76.782/ep)*nl - 34.66*nl^2}, 
     {0.2473757922, 0.514166596, -2772.3 + 28.307/ep^4 + 213.71/ep^3 - 
       55.697/ep^2 - 130.84/ep + (488.39 - 10.615/ep^3 + 12.007/ep^2 + 
         76.653/ep)*nl - 34.664*nl^2}, {0.2473757922, 0.5167423408, 
      -2775.1 + 28.311/ep^4 + 213.4/ep^3 - 56.372/ep^2 - 130.87/ep + 
       (489.23 - 10.617/ep^3 + 12.051/ep^2 + 76.527/ep)*nl - 34.67*nl^2}, 
     {0.2473757922, 0.5193180855, -2778.1 + 28.316/ep^4 + 213.1/ep^3 - 
       57.029/ep^2 - 130.91/ep + (490.08 - 10.619/ep^3 + 12.094/ep^2 + 
         76.404/ep)*nl - 34.676*nl^2}, {0.2473757922, 0.5218938302, 
      -2781.1 + 28.322/ep^4 + 212.82/ep^3 - 57.668/ep^2 - 130.96/ep + 
       (490.94 - 10.621/ep^3 + 12.136/ep^2 + 76.285/ep)*nl - 34.684*nl^2}, 
     {0.2473757922, 0.5244695749, -2784.2 + 28.329/ep^4 + 212.54/ep^3 - 
       58.289/ep^2 - 131.01/ep + (491.81 - 10.623/ep^3 + 12.178/ep^2 + 
         76.169/ep)*nl - 34.692*nl^2}, {0.2473757922, 0.5270453197, 
      -2787.4 + 28.337/ep^4 + 212.27/ep^3 - 58.892/ep^2 - 131.08/ep + 
       (492.69 - 10.626/ep^3 + 12.22/ep^2 + 76.057/ep)*nl - 34.701*nl^2}, 
     {0.2473757922, 0.5296210644, -2790.8 + 28.345/ep^4 + 212.01/ep^3 - 
       59.478/ep^2 - 131.15/ep + (493.59 - 10.629/ep^3 + 12.262/ep^2 + 
         75.948/ep)*nl - 34.711*nl^2}, {0.2473757922, 0.5321968091, 
      -2794.2 + 28.354/ep^4 + 211.76/ep^3 - 60.047/ep^2 - 131.23/ep + 
       (494.5 - 10.633/ep^3 + 12.303/ep^2 + 75.842/ep)*nl - 34.722*nl^2}, 
     {0.2473757922, 0.5347725539, -2797.8 + 28.364/ep^4 + 211.52/ep^3 - 
       60.598/ep^2 - 131.31/ep + (495.43 - 10.636/ep^3 + 12.344/ep^2 + 
         75.739/ep)*nl - 34.734*nl^2}, {0.2473757922, 0.5373482986, 
      -2801.5 + 28.375/ep^4 + 211.29/ep^3 - 61.132/ep^2 - 131.41/ep + 
       (496.36 - 10.64/ep^3 + 12.385/ep^2 + 75.64/ep)*nl - 34.747*nl^2}, 
     {0.2473757922, 0.5399240433, -2805.2 + 28.386/ep^4 + 211.07/ep^3 - 
       61.649/ep^2 - 131.51/ep + (497.31 - 10.645/ep^3 + 12.425/ep^2 + 
         75.544/ep)*nl - 34.761*nl^2}, {0.2473757922, 0.5424997881, 
      -2809.1 + 28.398/ep^4 + 210.86/ep^3 - 62.15/ep^2 - 131.62/ep + 
       (498.27 - 10.649/ep^3 + 12.465/ep^2 + 75.451/ep)*nl - 34.776*nl^2}, 
     {0.2473757922, 0.5450755328, -2813.1 + 28.411/ep^4 + 210.66/ep^3 - 
       62.633/ep^2 - 131.74/ep + (499.25 - 10.654/ep^3 + 12.504/ep^2 + 
         75.361/ep)*nl - 34.792*nl^2}, {0.2473757922, 0.5476512775, 
      -2817.2 + 28.424/ep^4 + 210.47/ep^3 - 63.1/ep^2 - 131.87/ep + 
       (500.24 - 10.659/ep^3 + 12.544/ep^2 + 75.275/ep)*nl - 34.808*nl^2}, 
     {0.2473757922, 0.5502270223, -2821.5 + 28.439/ep^4 + 210.28/ep^3 - 
       63.551/ep^2 - 132.01/ep + (501.24 - 10.665/ep^3 + 12.583/ep^2 + 
         75.192/ep)*nl - 34.826*nl^2}, {0.2466860216, 0.443432836, 
      -1812.9 + 28.438/ep^4 + 225.38/ep^3 - 41.142/ep^2 - 164.07/ep + 
       (361.66 - 10.664/ep^3 + 10.655/ep^2 + 71.903/ep)*nl - 34.83*nl^2}, 
     {0.2466860216, 0.4463337162, -1813.2 + 28.42/ep^4 + 224.72/ep^3 - 
       42.55/ep^2 - 163.41/ep + (362.38 - 10.657/ep^3 + 10.717/ep^2 + 
         71.656/ep)*nl - 34.808*nl^2}, {0.2466860216, 0.4492345964, 
      -1813.7 + 28.403/ep^4 + 224.07/ep^3 - 43.927/ep^2 - 162.77/ep + 
       (363.1 - 10.651/ep^3 + 10.779/ep^2 + 71.415/ep)*nl - 34.787*nl^2}, 
     {0.2466860216, 0.4521354766, -1814.2 + 28.386/ep^4 + 223.44/ep^3 - 
       45.272/ep^2 - 162.14/ep + (363.83 - 10.645/ep^3 + 10.84/ep^2 + 
         71.178/ep)*nl - 34.767*nl^2}, {0.2466860216, 0.4550363568, 
      -1814.8 + 28.371/ep^4 + 222.82/ep^3 - 46.586/ep^2 - 161.52/ep + 
       (364.57 - 10.639/ep^3 + 10.901/ep^2 + 70.945/ep)*nl - 34.748*nl^2}, 
     {0.2466860216, 0.457937237, -1815.5 + 28.357/ep^4 + 222.21/ep^3 - 
       47.871/ep^2 - 160.92/ep + (365.31 - 10.634/ep^3 + 10.96/ep^2 + 
         70.717/ep)*nl - 34.731*nl^2}, {0.2466860216, 0.4608381172, 
      -1816.2 + 28.343/ep^4 + 221.62/ep^3 - 49.126/ep^2 - 160.34/ep + 
       (366.06 - 10.629/ep^3 + 11.019/ep^2 + 70.494/ep)*nl - 34.714*nl^2}, 
     {0.2466860216, 0.4637389975, -1817. + 28.331/ep^4 + 221.04/ep^3 - 
       50.351/ep^2 - 159.77/ep + (366.81 - 10.624/ep^3 + 11.078/ep^2 + 
         70.275/ep)*nl - 34.699*nl^2}, {0.2466860216, 0.4666398777, 
      -1817.9 + 28.319/ep^4 + 220.47/ep^3 - 51.548/ep^2 - 159.22/ep + 
       (367.57 - 10.62/ep^3 + 11.136/ep^2 + 70.06/ep)*nl - 34.685*nl^2}, 
     {0.2466860216, 0.4695407579, -1818.9 + 28.309/ep^4 + 219.92/ep^3 - 
       52.716/ep^2 - 158.68/ep + (368.34 - 10.616/ep^3 + 11.193/ep^2 + 
         69.85/ep)*nl - 34.672*nl^2}, {0.2466860216, 0.4724416381, 
      -1820. + 28.299/ep^4 + 219.38/ep^3 - 53.856/ep^2 - 158.16/ep + 
       (369.11 - 10.612/ep^3 + 11.25/ep^2 + 69.643/ep)*nl - 34.66*nl^2}, 
     {0.2466860216, 0.4753425183, -1821.1 + 28.291/ep^4 + 218.86/ep^3 - 
       54.969/ep^2 - 157.65/ep + (369.9 - 10.609/ep^3 + 11.306/ep^2 + 
         69.442/ep)*nl - 34.65*nl^2}, {0.2466860216, 0.4782433985, 
      -1822.3 + 28.283/ep^4 + 218.34/ep^3 - 56.055/ep^2 - 157.15/ep + 
       (370.69 - 10.606/ep^3 + 11.361/ep^2 + 69.244/ep)*nl - 34.64*nl^2}, 
     {0.2466860216, 0.4811442787, -1823.7 + 28.276/ep^4 + 217.85/ep^3 - 
       57.114/ep^2 - 156.68/ep + (371.48 - 10.604/ep^3 + 11.416/ep^2 + 
         69.051/ep)*nl - 34.632*nl^2}, {0.2466860216, 0.4840451589, 
      -1825. + 28.27/ep^4 + 217.36/ep^3 - 58.147/ep^2 - 156.21/ep + 
       (372.29 - 10.601/ep^3 + 11.471/ep^2 + 68.862/ep)*nl - 34.625*nl^2}, 
     {0.2466860216, 0.4869460391, -1826.5 + 28.266/ep^4 + 216.89/ep^3 - 
       59.154/ep^2 - 155.76/ep + (373.11 - 10.6/ep^3 + 11.525/ep^2 + 
         68.677/ep)*nl - 34.619*nl^2}, {0.2466860216, 0.4898469193, 
      -1828.1 + 28.262/ep^4 + 216.43/ep^3 - 60.135/ep^2 - 155.33/ep + 
       (373.93 - 10.598/ep^3 + 11.578/ep^2 + 68.496/ep)*nl - 34.615*nl^2}, 
     {0.2466860216, 0.4927477995, -1829.7 + 28.259/ep^4 + 215.98/ep^3 - 
       61.091/ep^2 - 154.91/ep + (374.76 - 10.597/ep^3 + 11.631/ep^2 + 
         68.32/ep)*nl - 34.611*nl^2}, {0.2466860216, 0.4956486797, 
      -1831.4 + 28.257/ep^4 + 215.54/ep^3 - 62.022/ep^2 - 154.51/ep + 
       (375.61 - 10.596/ep^3 + 11.683/ep^2 + 68.147/ep)*nl - 34.609*nl^2}, 
     {0.2466860216, 0.4985495599, -1833.2 + 28.256/ep^4 + 215.12/ep^3 - 
       62.928/ep^2 - 154.12/ep + (376.46 - 10.596/ep^3 + 11.735/ep^2 + 
         67.979/ep)*nl - 34.608*nl^2}, {0.2466860216, 0.5014504401, 
      -1835.1 + 28.256/ep^4 + 214.71/ep^3 - 63.81/ep^2 - 153.74/ep + 
       (377.32 - 10.596/ep^3 + 11.786/ep^2 + 67.814/ep)*nl - 34.608*nl^2}, 
     {0.2466860216, 0.5043513203, -1837.1 + 28.257/ep^4 + 214.31/ep^3 - 
       64.668/ep^2 - 153.38/ep + (378.19 - 10.596/ep^3 + 11.837/ep^2 + 
         67.654/ep)*nl - 34.609*nl^2}, {0.2466860216, 0.5072522005, 
      -1839.2 + 28.259/ep^4 + 213.93/ep^3 - 65.503/ep^2 - 153.04/ep + 
       (379.07 - 10.597/ep^3 + 11.887/ep^2 + 67.498/ep)*nl - 34.611*nl^2}, 
     {0.2466860216, 0.5101530807, -1841.4 + 28.262/ep^4 + 213.56/ep^3 - 
       66.314/ep^2 - 152.7/ep + (379.96 - 10.598/ep^3 + 11.937/ep^2 + 
         67.346/ep)*nl - 34.615*nl^2}, {0.2466860216, 0.5130539609, 
      -1843.6 + 28.266/ep^4 + 213.2/ep^3 - 67.101/ep^2 - 152.39/ep + 
       (380.86 - 10.6/ep^3 + 11.986/ep^2 + 67.197/ep)*nl - 34.619*nl^2}, 
     {0.2466860216, 0.5159548411, -1846. + 28.27/ep^4 + 212.85/ep^3 - 
       67.866/ep^2 - 152.09/ep + (381.78 - 10.601/ep^3 + 12.035/ep^2 + 
         67.053/ep)*nl - 34.625*nl^2}, {0.2466860216, 0.5188557213, 
      -1848.4 + 28.276/ep^4 + 212.51/ep^3 - 68.609/ep^2 - 151.8/ep + 
       (382.7 - 10.604/ep^3 + 12.083/ep^2 + 66.913/ep)*nl - 34.632*nl^2}, 
     {0.2466860216, 0.5217566015, -1850.9 + 28.283/ep^4 + 212.19/ep^3 - 
       69.328/ep^2 - 151.53/ep + (383.63 - 10.606/ep^3 + 12.131/ep^2 + 
         66.776/ep)*nl - 34.64*nl^2}, {0.2466860216, 0.5246574817, 
      -1853.6 + 28.291/ep^4 + 211.88/ep^3 - 70.026/ep^2 - 151.27/ep + 
       (384.58 - 10.609/ep^3 + 12.179/ep^2 + 66.644/ep)*nl - 34.65*nl^2}, 
     {0.2466860216, 0.5275583619, -1856.3 + 28.299/ep^4 + 211.58/ep^3 - 
       70.702/ep^2 - 151.02/ep + (385.53 - 10.612/ep^3 + 12.226/ep^2 + 
         66.515/ep)*nl - 34.66*nl^2}, {0.2466860216, 0.5304592421, 
      -1859.1 + 28.309/ep^4 + 211.29/ep^3 - 71.356/ep^2 - 150.8/ep + 
       (386.5 - 10.616/ep^3 + 12.272/ep^2 + 66.39/ep)*nl - 34.672*nl^2}, 
     {0.2466860216, 0.5333601223, -1862. + 28.319/ep^4 + 211.01/ep^3 - 
       71.988/ep^2 - 150.58/ep + (387.48 - 10.62/ep^3 + 12.319/ep^2 + 
         66.269/ep)*nl - 34.685*nl^2}, {0.2466860216, 0.5362610025, 
      -1865. + 28.331/ep^4 + 210.75/ep^3 - 72.6/ep^2 - 150.38/ep + 
       (388.47 - 10.624/ep^3 + 12.364/ep^2 + 66.152/ep)*nl - 34.699*nl^2}, 
     {0.2466860216, 0.5391618828, -1868.2 + 28.343/ep^4 + 210.5/ep^3 - 
       73.19/ep^2 - 150.19/ep + (389.47 - 10.629/ep^3 + 12.41/ep^2 + 
         66.039/ep)*nl - 34.714*nl^2}, {0.2466860216, 0.542062763, 
      -1871.4 + 28.357/ep^4 + 210.26/ep^3 - 73.759/ep^2 - 150.02/ep + 
       (390.49 - 10.634/ep^3 + 12.455/ep^2 + 65.929/ep)*nl - 34.731*nl^2}, 
     {0.2466860216, 0.5449636432, -1874.7 + 28.371/ep^4 + 210.03/ep^3 - 
       74.307/ep^2 - 149.86/ep + (391.52 - 10.639/ep^3 + 12.499/ep^2 + 
         65.824/ep)*nl - 34.748*nl^2}, {0.2466860216, 0.5478645234, 
      -1878.1 + 28.386/ep^4 + 209.81/ep^3 - 74.835/ep^2 - 149.72/ep + 
       (392.56 - 10.645/ep^3 + 12.544/ep^2 + 65.722/ep)*nl - 34.767*nl^2}, 
     {0.2466860216, 0.5507654036, -1881.6 + 28.403/ep^4 + 209.6/ep^3 - 
       75.342/ep^2 - 149.59/ep + (393.61 - 10.651/ep^3 + 12.587/ep^2 + 
         65.624/ep)*nl - 34.787*nl^2}, {0.2466860216, 0.5536662838, 
      -1885.2 + 28.42/ep^4 + 209.41/ep^3 - 75.829/ep^2 - 149.48/ep + 
       (394.67 - 10.657/ep^3 + 12.631/ep^2 + 65.529/ep)*nl - 34.808*nl^2}, 
     {0.2466860216, 0.556567164, -1888.9 + 28.438/ep^4 + 209.23/ep^3 - 
       76.296/ep^2 - 149.38/ep + (395.75 - 10.664/ep^3 + 12.674/ep^2 + 
         65.438/ep)*nl - 34.83*nl^2}, {0.2458180106, 0.4363316969, 
      -1078. + 28.437/ep^4 + 226.23/ep^3 - 50.542/ep^2 - 209.9/ep + 
       (267.94 - 10.664/ep^3 + 10.498/ep^2 + 63.969/ep)*nl - 34.836*nl^2}, 
     {0.2458180106, 0.4395967381, -1078.3 + 28.414/ep^4 + 225.45/ep^3 - 
       52.195/ep^2 - 208.63/ep + (268.83 - 10.655/ep^3 + 10.57/ep^2 + 
         63.687/ep)*nl - 34.808*nl^2}, {0.2458180106, 0.4428617793, 
      -1078.7 + 28.392/ep^4 + 224.68/ep^3 - 53.806/ep^2 - 207.38/ep + 
       (269.72 - 10.647/ep^3 + 10.641/ep^2 + 63.411/ep)*nl - 34.781*nl^2}, 
     {0.2458180106, 0.4461268205, -1079.2 + 28.372/ep^4 + 223.94/ep^3 - 
       55.377/ep^2 - 206.16/ep + (270.61 - 10.639/ep^3 + 10.712/ep^2 + 
         63.14/ep)*nl - 34.756*nl^2}, {0.2458180106, 0.4493918616, 
      -1079.7 + 28.352/ep^4 + 223.21/ep^3 - 56.908/ep^2 - 204.96/ep + 
       (271.5 - 10.632/ep^3 + 10.781/ep^2 + 62.875/ep)*nl - 34.732*nl^2}, 
     {0.2458180106, 0.4526569028, -1080.3 + 28.334/ep^4 + 222.5/ep^3 - 
       58.401/ep^2 - 203.8/ep + (272.4 - 10.625/ep^3 + 10.85/ep^2 + 
         62.615/ep)*nl - 34.71*nl^2}, {0.2458180106, 0.455921944, 
      -1081. + 28.317/ep^4 + 221.8/ep^3 - 59.855/ep^2 - 202.66/ep + 
       (273.29 - 10.619/ep^3 + 10.917/ep^2 + 62.36/ep)*nl - 34.689*nl^2}, 
     {0.2458180106, 0.4591869852, -1081.7 + 28.301/ep^4 + 221.13/ep^3 - 
       61.272/ep^2 - 201.55/ep + (274.19 - 10.613/ep^3 + 10.984/ep^2 + 
         62.111/ep)*nl - 34.67*nl^2}, {0.2458180106, 0.4624520264, 
      -1082.5 + 28.287/ep^4 + 220.47/ep^3 - 62.653/ep^2 - 200.46/ep + 
       (275.09 - 10.608/ep^3 + 11.05/ep^2 + 61.866/ep)*nl - 34.652*nl^2}, 
     {0.2458180106, 0.4657170676, -1083.4 + 28.273/ep^4 + 219.83/ep^3 - 
       63.997/ep^2 - 199.41/ep + (276. - 10.603/ep^3 + 11.116/ep^2 + 
         61.628/ep)*nl - 34.636*nl^2}, {0.2458180106, 0.4689821087, 
      -1084.3 + 28.261/ep^4 + 219.2/ep^3 - 65.306/ep^2 - 198.38/ep + 
       (276.91 - 10.598/ep^3 + 11.18/ep^2 + 61.394/ep)*nl - 34.621*nl^2}, 
     {0.2458180106, 0.4722471499, -1085.3 + 28.25/ep^4 + 218.6/ep^3 - 
       66.581/ep^2 - 197.37/ep + (277.82 - 10.594/ep^3 + 11.244/ep^2 + 
         61.165/ep)*nl - 34.607*nl^2}, {0.2458180106, 0.4755121911, 
      -1086.3 + 28.241/ep^4 + 218.01/ep^3 - 67.821/ep^2 - 196.39/ep + 
       (278.74 - 10.59/ep^3 + 11.307/ep^2 + 60.942/ep)*nl - 34.595*nl^2}, 
     {0.2458180106, 0.4787772323, -1087.5 + 28.232/ep^4 + 217.43/ep^3 - 
       69.027/ep^2 - 195.44/ep + (279.66 - 10.587/ep^3 + 11.369/ep^2 + 
         60.723/ep)*nl - 34.585*nl^2}, {0.2458180106, 0.4820422735, 
      -1088.7 + 28.225/ep^4 + 216.87/ep^3 - 70.2/ep^2 - 194.51/ep + 
       (280.59 - 10.584/ep^3 + 11.431/ep^2 + 60.509/ep)*nl - 34.576*nl^2}, 
     {0.2458180106, 0.4853073147, -1089.9 + 28.219/ep^4 + 216.33/ep^3 - 
       71.341/ep^2 - 193.61/ep + (281.53 - 10.582/ep^3 + 11.492/ep^2 + 
         60.301/ep)*nl - 34.569*nl^2}, {0.2458180106, 0.4885723559, 
      -1091.3 + 28.214/ep^4 + 215.81/ep^3 - 72.45/ep^2 - 192.74/ep + 
       (282.47 - 10.58/ep^3 + 11.552/ep^2 + 60.097/ep)*nl - 34.563*nl^2}, 
     {0.2458180106, 0.491837397, -1092.7 + 28.21/ep^4 + 215.3/ep^3 - 
       73.527/ep^2 - 191.89/ep + (283.41 - 10.579/ep^3 + 11.611/ep^2 + 
         59.898/ep)*nl - 34.558*nl^2}, {0.2458180106, 0.4951024382, 
      -1094.2 + 28.208/ep^4 + 214.81/ep^3 - 74.573/ep^2 - 191.07/ep + 
       (284.36 - 10.578/ep^3 + 11.67/ep^2 + 59.705/ep)*nl - 34.555*nl^2}, 
     {0.2458180106, 0.4983674794, -1095.7 + 28.207/ep^4 + 214.33/ep^3 - 
       75.589/ep^2 - 190.27/ep + (285.32 - 10.578/ep^3 + 11.729/ep^2 + 
         59.515/ep)*nl - 34.554*nl^2}, {0.2458180106, 0.5016325206, 
      -1097.3 + 28.207/ep^4 + 213.87/ep^3 - 76.574/ep^2 - 189.49/ep + 
       (286.29 - 10.578/ep^3 + 11.786/ep^2 + 59.331/ep)*nl - 34.554*nl^2}, 
     {0.2458180106, 0.5048975618, -1099. + 28.208/ep^4 + 213.43/ep^3 - 
       77.53/ep^2 - 188.74/ep + (287.27 - 10.578/ep^3 + 11.843/ep^2 + 
         59.152/ep)*nl - 34.555*nl^2}, {0.2458180106, 0.508162603, 
      -1100.8 + 28.21/ep^4 + 213./ep^3 - 78.456/ep^2 - 188.02/ep + 
       (288.25 - 10.579/ep^3 + 11.899/ep^2 + 58.977/ep)*nl - 34.558*nl^2}, 
     {0.2458180106, 0.5114276441, -1102.7 + 28.214/ep^4 + 212.58/ep^3 - 
       79.353/ep^2 - 187.32/ep + (289.24 - 10.58/ep^3 + 11.955/ep^2 + 
         58.807/ep)*nl - 34.563*nl^2}, {0.2458180106, 0.5146926853, 
      -1104.6 + 28.219/ep^4 + 212.19/ep^3 - 80.222/ep^2 - 186.64/ep + 
       (290.24 - 10.582/ep^3 + 12.01/ep^2 + 58.641/ep)*nl - 34.569*nl^2}, 
     {0.2458180106, 0.5179577265, -1106.6 + 28.225/ep^4 + 211.8/ep^3 - 
       81.063/ep^2 - 185.99/ep + (291.25 - 10.584/ep^3 + 12.065/ep^2 + 
         58.48/ep)*nl - 34.576*nl^2}, {0.2458180106, 0.5212227677, 
      -1108.7 + 28.232/ep^4 + 211.44/ep^3 - 81.876/ep^2 - 185.37/ep + 
       (292.26 - 10.587/ep^3 + 12.119/ep^2 + 58.324/ep)*nl - 34.585*nl^2}, 
     {0.2458180106, 0.5244878089, -1110.9 + 28.241/ep^4 + 211.08/ep^3 - 
       82.661/ep^2 - 184.76/ep + (293.29 - 10.59/ep^3 + 12.172/ep^2 + 
         58.172/ep)*nl - 34.595*nl^2}, {0.2458180106, 0.5277528501, 
      -1113.1 + 28.25/ep^4 + 210.75/ep^3 - 83.42/ep^2 - 184.18/ep + 
       (294.32 - 10.594/ep^3 + 12.225/ep^2 + 58.025/ep)*nl - 34.607*nl^2}, 
     {0.2458180106, 0.5310178913, -1115.5 + 28.261/ep^4 + 210.43/ep^3 - 
       84.151/ep^2 - 183.63/ep + (295.36 - 10.598/ep^3 + 12.277/ep^2 + 
         57.883/ep)*nl - 34.621*nl^2}, {0.2458180106, 0.5342829324, 
      -1117.9 + 28.273/ep^4 + 210.12/ep^3 - 84.856/ep^2 - 183.1/ep + 
       (296.42 - 10.603/ep^3 + 12.329/ep^2 + 57.745/ep)*nl - 34.636*nl^2}, 
     {0.2458180106, 0.5375479736, -1120.4 + 28.287/ep^4 + 209.83/ep^3 - 
       85.535/ep^2 - 182.59/ep + (297.48 - 10.608/ep^3 + 12.381/ep^2 + 
         57.611/ep)*nl - 34.652*nl^2}, {0.2458180106, 0.5408130148, 
      -1123. + 28.301/ep^4 + 209.55/ep^3 - 86.187/ep^2 - 182.11/ep + 
       (298.56 - 10.613/ep^3 + 12.431/ep^2 + 57.482/ep)*nl - 34.67*nl^2}, 
     {0.2458180106, 0.544078056, -1125.6 + 28.317/ep^4 + 209.29/ep^3 - 
       86.814/ep^2 - 181.65/ep + (299.64 - 10.619/ep^3 + 12.482/ep^2 + 
         57.357/ep)*nl - 34.689*nl^2}, {0.2458180106, 0.5473430972, 
      -1128.4 + 28.334/ep^4 + 209.04/ep^3 - 87.415/ep^2 - 181.21/ep + 
       (300.73 - 10.625/ep^3 + 12.531/ep^2 + 57.237/ep)*nl - 34.71*nl^2}, 
     {0.2458180106, 0.5506081384, -1131.2 + 28.352/ep^4 + 208.81/ep^3 - 
       87.991/ep^2 - 180.8/ep + (301.84 - 10.632/ep^3 + 12.581/ep^2 + 
         57.121/ep)*nl - 34.732*nl^2}, {0.2458180106, 0.5538731795, 
      -1134.2 + 28.372/ep^4 + 208.59/ep^3 - 88.542/ep^2 - 180.41/ep + 
       (302.96 - 10.639/ep^3 + 12.63/ep^2 + 57.01/ep)*nl - 34.756*nl^2}, 
     {0.2458180106, 0.5571382207, -1137.2 + 28.392/ep^4 + 208.39/ep^3 - 
       89.068/ep^2 - 180.04/ep + (304.08 - 10.647/ep^3 + 12.678/ep^2 + 
         56.902/ep)*nl - 34.781*nl^2}, {0.2458180106, 0.5604032619, 
      -1140.3 + 28.414/ep^4 + 208.2/ep^3 - 89.569/ep^2 - 179.7/ep + 
       (305.22 - 10.655/ep^3 + 12.726/ep^2 + 56.8/ep)*nl - 34.808*nl^2}, 
     {0.2458180106, 0.5636683031, -1143.6 + 28.437/ep^4 + 208.03/ep^3 - 
       90.046/ep^2 - 179.38/ep + (306.37 - 10.664/ep^3 + 12.773/ep^2 + 
         56.701/ep)*nl - 34.836*nl^2}, {0.2447275057, 0.4283880569, 
      -483.65 + 28.436/ep^4 + 227.16/ep^3 - 59.913/ep^2 - 263.73/ep + 
       (187.6 - 10.664/ep^3 + 10.318/ep^2 + 57.02/ep)*nl - 34.843*nl^2}, 
     {0.2447275057, 0.4320604642, -484.04 + 28.407/ep^4 + 226.23/ep^3 - 
       61.856/ep^2 - 261.7/ep + (188.7 - 10.653/ep^3 + 10.401/ep^2 + 
         56.696/ep)*nl - 34.808*nl^2}, {0.2447275057, 0.4357328716, 
      -484.49 + 28.379/ep^4 + 225.33/ep^3 - 63.746/ep^2 - 259.71/ep + 
       (189.79 - 10.642/ep^3 + 10.484/ep^2 + 56.38/ep)*nl - 34.774*nl^2}, 
     {0.2447275057, 0.4394052789, -484.98 + 28.353/ep^4 + 224.44/ep^3 - 
       65.584/ep^2 - 257.77/ep + (190.88 - 10.633/ep^3 + 10.565/ep^2 + 
         56.07/ep)*nl - 34.742*nl^2}, {0.2447275057, 0.4430776863, 
      -485.53 + 28.329/ep^4 + 223.59/ep^3 - 67.371/ep^2 - 255.87/ep + 
       (191.96 - 10.623/ep^3 + 10.645/ep^2 + 55.767/ep)*nl - 34.712*nl^2}, 
     {0.2447275057, 0.4467500936, -486.13 + 28.306/ep^4 + 222.75/ep^3 - 
       69.108/ep^2 - 254.02/ep + (193.04 - 10.615/ep^3 + 10.723/ep^2 + 
         55.47/ep)*nl - 34.683*nl^2}, {0.2447275057, 0.4504225009, 
      -486.77 + 28.284/ep^4 + 221.94/ep^3 - 70.795/ep^2 - 252.22/ep + 
       (194.11 - 10.607/ep^3 + 10.801/ep^2 + 55.18/ep)*nl - 34.657*nl^2}, 
     {0.2447275057, 0.4540949083, -487.47 + 28.264/ep^4 + 221.15/ep^3 - 
       72.436/ep^2 - 250.46/ep + (195.19 - 10.599/ep^3 + 10.878/ep^2 + 
         54.896/ep)*nl - 34.633*nl^2}, {0.2447275057, 0.4577673156, 
      -488.22 + 28.246/ep^4 + 220.38/ep^3 - 74.029/ep^2 - 248.74/ep + 
       (196.26 - 10.592/ep^3 + 10.953/ep^2 + 54.619/ep)*nl - 34.61*nl^2}, 
     {0.2447275057, 0.461439723, -489.02 + 28.229/ep^4 + 219.63/ep^3 - 
       75.576/ep^2 - 247.07/ep + (197.33 - 10.586/ep^3 + 11.028/ep^2 + 
         54.347/ep)*nl - 34.589*nl^2}, {0.2447275057, 0.4651121303, 
      -489.88 + 28.214/ep^4 + 218.91/ep^3 - 77.079/ep^2 - 245.44/ep + 
       (198.39 - 10.58/ep^3 + 11.101/ep^2 + 54.082/ep)*nl - 34.571*nl^2}, 
     {0.2447275057, 0.4687845376, -490.78 + 28.2/ep^4 + 218.21/ep^3 - 
       78.537/ep^2 - 243.85/ep + (199.46 - 10.575/ep^3 + 11.174/ep^2 + 
         53.823/ep)*nl - 34.554*nl^2}, {0.2447275057, 0.472456945, 
      -491.74 + 28.188/ep^4 + 217.52/ep^3 - 79.953/ep^2 - 242.31/ep + 
       (200.53 - 10.57/ep^3 + 11.246/ep^2 + 53.57/ep)*nl - 34.539*nl^2}, 
     {0.2447275057, 0.4761293523, -492.75 + 28.177/ep^4 + 216.86/ep^3 - 
       81.326/ep^2 - 240.81/ep + (201.6 - 10.566/ep^3 + 11.316/ep^2 + 
         53.323/ep)*nl - 34.526*nl^2}, {0.2447275057, 0.4798017596, 
      -493.81 + 28.168/ep^4 + 216.22/ep^3 - 82.657/ep^2 - 239.35/ep + 
       (202.66 - 10.563/ep^3 + 11.386/ep^2 + 53.082/ep)*nl - 34.514*nl^2}, 
     {0.2447275057, 0.483474167, -494.92 + 28.16/ep^4 + 215.61/ep^3 - 
       83.948/ep^2 - 237.93/ep + (203.74 - 10.56/ep^3 + 11.455/ep^2 + 
         52.847/ep)*nl - 34.505*nl^2}, {0.2447275057, 0.4871465743, 
      -496.09 + 28.154/ep^4 + 215.01/ep^3 - 85.199/ep^2 - 236.55/ep + 
       (204.81 - 10.558/ep^3 + 11.523/ep^2 + 52.618/ep)*nl - 34.497*nl^2}, 
     {0.2447275057, 0.4908189817, -497.32 + 28.149/ep^4 + 214.43/ep^3 - 
       86.411/ep^2 - 235.21/ep + (205.88 - 10.556/ep^3 + 11.59/ep^2 + 
         52.395/ep)*nl - 34.492*nl^2}, {0.2447275057, 0.494491389, 
      -498.6 + 28.146/ep^4 + 213.87/ep^3 - 87.584/ep^2 - 233.92/ep + 
       (206.96 - 10.555/ep^3 + 11.656/ep^2 + 52.177/ep)*nl - 34.488*nl^2}, 
     {0.2447275057, 0.4981637963, -499.94 + 28.145/ep^4 + 213.34/ep^3 - 
       88.719/ep^2 - 232.66/ep + (208.04 - 10.554/ep^3 + 11.721/ep^2 + 
         51.965/ep)*nl - 34.486*nl^2}, {0.2447275057, 0.5018362037, 
      -501.33 + 28.145/ep^4 + 212.82/ep^3 - 89.817/ep^2 - 231.44/ep + 
       (209.13 - 10.554/ep^3 + 11.786/ep^2 + 51.758/ep)*nl - 34.486*nl^2}, 
     {0.2447275057, 0.505508611, -502.79 + 28.146/ep^4 + 212.32/ep^3 - 
       90.878/ep^2 - 230.27/ep + (210.21 - 10.555/ep^3 + 11.85/ep^2 + 
         51.557/ep)*nl - 34.488*nl^2}, {0.2447275057, 0.5091810183, 
      -504.3 + 28.149/ep^4 + 211.85/ep^3 - 91.903/ep^2 - 229.13/ep + 
       (211.31 - 10.556/ep^3 + 11.913/ep^2 + 51.362/ep)*nl - 34.492*nl^2}, 
     {0.2447275057, 0.5128534257, -505.87 + 211.39/ep^3 - 92.893/ep^2 - 
       228.03/ep + (212.41 - 10.558/ep^3 + 11.975/ep^2 + 51.172/ep)*nl - 
       34.497*nl^2}, {0.2447275057, 0.516525833, -507.51 + 28.16/ep^4 + 
       210.95/ep^3 - 93.847/ep^2 - 226.97/ep + 
       (213.51 - 10.56/ep^3 + 12.037/ep^2 + 50.988/ep)*nl - 34.505*nl^2}, 
     {0.2447275057, 0.5201982404, -509.2 + 28.168/ep^4 + 210.53/ep^3 - 
       94.767/ep^2 - 225.94/ep + (214.62 - 10.563/ep^3 + 12.097/ep^2 + 
         50.809/ep)*nl - 34.514*nl^2}, {0.2447275057, 0.5238706477, 
      -510.96 + 28.177/ep^4 + 210.13/ep^3 - 95.653/ep^2 - 224.96/ep + 
       (215.73 - 10.566/ep^3 + 12.158/ep^2 + 50.636/ep)*nl - 34.526*nl^2}, 
     {0.2447275057, 0.527543055, -512.79 + 28.188/ep^4 + 209.75/ep^3 - 
       96.506/ep^2 - 224.01/ep + (216.85 - 10.57/ep^3 + 12.217/ep^2 + 
         50.468/ep)*nl - 34.539*nl^2}, {0.2447275057, 0.5312154624, 
      -514.68 + 28.2/ep^4 + 209.39/ep^3 - 97.325/ep^2 - 223.1/ep + 
       (217.98 - 10.575/ep^3 + 12.276/ep^2 + 50.305/ep)*nl - 34.554*nl^2}, 
     {0.2447275057, 0.5348878697, -516.64 + 28.214/ep^4 + 209.05/ep^3 - 
       98.112/ep^2 - 222.23/ep + (219.12 - 10.58/ep^3 + 12.334/ep^2 + 
         50.147/ep)*nl - 34.571*nl^2}, {0.2447275057, 0.538560277, 
      -518.66 + 28.229/ep^4 + 208.73/ep^3 - 98.866/ep^2 - 221.39/ep + 
       (220.26 - 10.586/ep^3 + 12.391/ep^2 + 49.995/ep)*nl - 34.589*nl^2}, 
     {0.2447275057, 0.5422326844, -520.75 + 28.246/ep^4 + 208.42/ep^3 - 
       99.588/ep^2 - 220.59/ep + (221.41 - 10.592/ep^3 + 12.448/ep^2 + 
         49.848/ep)*nl - 34.61*nl^2}, {0.2447275057, 0.5459050917, 
      -522.92 + 28.264/ep^4 + 208.14/ep^3 - 100.28/ep^2 - 219.83/ep + 
       (222.57 - 10.599/ep^3 + 12.504/ep^2 + 49.706/ep)*nl - 34.633*nl^2}, 
     {0.2447275057, 0.5495774991, -525.15 + 28.284/ep^4 + 207.87/ep^3 - 
       100.94/ep^2 - 219.1/ep + (223.73 - 10.607/ep^3 + 12.56/ep^2 + 
         49.569/ep)*nl - 34.657*nl^2}, {0.2447275057, 0.5532499064, 
      -527.46 + 28.306/ep^4 + 207.62/ep^3 - 101.57/ep^2 - 218.41/ep + 
       (224.91 - 10.615/ep^3 + 12.615/ep^2 + 49.438/ep)*nl - 34.683*nl^2}, 
     {0.2447275057, 0.5569223137, -529.84 + 28.329/ep^4 + 207.39/ep^3 - 
       102.17/ep^2 - 217.76/ep + (226.09 - 10.623/ep^3 + 12.669/ep^2 + 
         49.311/ep)*nl - 34.712*nl^2}, {0.2447275057, 0.5605947211, 
      -532.3 + 28.353/ep^4 + 207.18/ep^3 - 102.73/ep^2 - 217.14/ep + 
       (227.28 - 10.633/ep^3 + 12.723/ep^2 + 49.19/ep)*nl - 34.742*nl^2}, 
     {0.2447275057, 0.5642671284, -534.83 + 28.379/ep^4 + 206.99/ep^3 - 
       103.27/ep^2 - 216.56/ep + (228.49 - 10.642/ep^3 + 12.776/ep^2 + 
         49.073/ep)*nl - 34.774*nl^2}, {0.2447275057, 0.5679395358, 
      -537.44 + 28.407/ep^4 + 206.81/ep^3 - 103.78/ep^2 - 216.01/ep + 
       (229.7 - 10.653/ep^3 + 12.829/ep^2 + 48.962/ep)*nl - 34.808*nl^2}, 
     {0.2447275057, 0.5716119431, -540.13 + 28.436/ep^4 + 206.65/ep^3 - 
       104.25/ep^2 - 215.5/ep + (230.92 - 10.664/ep^3 + 12.881/ep^2 + 
         48.856/ep)*nl - 34.843*nl^2}, {0.2433603192, 0.4195157634, 
      2.9362 + 28.435/ep^4 + 228.17/ep^3 - 68.821/ep^2 - 321.23/ep + 
       (118.67 - 10.663/ep^3 + 10.11/ep^2 + 50.95/ep)*nl - 34.852*nl^2}, 
     {0.2433603192, 0.4236431602, 2.4052 + 28.398/ep^4 + 227.07/ep^3 - 
       71.113/ep^2 - 318.26/ep + (120.03 - 10.649/ep^3 + 10.207/ep^2 + 
         50.579/ep)*nl - 34.807*nl^2}, {0.2433603192, 0.4277705569, 
      1.8338 + 28.364/ep^4 + 225.99/ep^3 - 73.336/ep^2 - 315.37/ep + 
       (121.37 - 10.636/ep^3 + 10.303/ep^2 + 50.216/ep)*nl - 34.764*nl^2}, 
     {0.2433603192, 0.4318979537, 1.2234 + 28.331/ep^4 + 224.95/ep^3 - 
       75.491/ep^2 - 312.54/ep + (122.7 - 10.624/ep^3 + 10.397/ep^2 + 
         49.862/ep)*nl - 34.724*nl^2}, {0.2433603192, 0.4360253504, 
      0.57528 + 28.3/ep^4 + 223.94/ep^3 - 77.579/ep^2 - 309.8/ep + 
       (124.01 - 10.612/ep^3 + 10.489/ep^2 + 49.515/ep)*nl - 34.686*nl^2}, 
     {0.2433603192, 0.4401527471, -0.10944 + 28.27/ep^4 + 222.95/ep^3 - 
       79.603/ep^2 - 307.12/ep + (125.32 - 10.601/ep^3 + 10.58/ep^2 + 
         49.176/ep)*nl - 34.65*nl^2}, {0.2433603192, 0.4442801439, 
      -0.82987 + 28.243/ep^4 + 222./ep^3 - 81.564/ep^2 - 304.51/ep + 
       (126.61 - 10.591/ep^3 + 10.669/ep^2 + 48.846/ep)*nl - 34.617*nl^2}, 
     {0.2433603192, 0.4484075406, -1.5852 + 28.218/ep^4 + 221.07/ep^3 - 
       83.463/ep^2 - 301.97/ep + (127.89 - 10.582/ep^3 + 10.757/ep^2 + 
         48.523/ep)*nl - 34.586*nl^2}, {0.2433603192, 0.4525349374, 
      -2.375 + 28.195/ep^4 + 220.17/ep^3 - 85.303/ep^2 - 299.5/ep + 
       (129.16 - 10.573/ep^3 + 10.843/ep^2 + 48.207/ep)*nl - 34.558*nl^2}, 
     {0.2433603192, 0.4566623341, -3.1986 + 28.174/ep^4 + 219.3/ep^3 - 
       87.084/ep^2 - 297.1/ep + (130.42 - 10.565/ep^3 + 10.928/ep^2 + 
         47.899/ep)*nl - 34.532*nl^2}, {0.2433603192, 0.4607897309, 
      -4.0559 + 28.154/ep^4 + 218.46/ep^3 - 88.809/ep^2 - 294.77/ep + 
       (131.68 - 10.558/ep^3 + 11.012/ep^2 + 47.598/ep)*nl - 34.508*nl^2}, 
     {0.2433603192, 0.4649171276, -4.9466 + 28.137/ep^4 + 217.65/ep^3 - 
       90.477/ep^2 - 292.5/ep + (132.92 - 10.551/ep^3 + 11.095/ep^2 + 
         47.305/ep)*nl - 34.486*nl^2}, {0.2433603192, 0.4690445244, 
      -5.8708 + 28.121/ep^4 + 216.86/ep^3 - 92.091/ep^2 - 290.3/ep + 
       (134.17 - 10.545/ep^3 + 11.176/ep^2 + 47.019/ep)*nl - 34.467*nl^2}, 
     {0.2433603192, 0.4731719211, -6.8284 + 28.108/ep^4 + 216.1/ep^3 - 
       93.652/ep^2 - 288.16/ep + (135.4 - 10.54/ep^3 + 11.256/ep^2 + 
         46.74/ep)*nl - 34.451*nl^2}, {0.2433603192, 0.4772993179, 
      -7.8197 + 28.096/ep^4 + 215.36/ep^3 - 95.161/ep^2 - 286.08/ep + 
       (136.63 - 10.536/ep^3 + 11.335/ep^2 + 46.469/ep)*nl - 34.436*nl^2}, 
     {0.2433603192, 0.4814267146, -8.845 + 28.086/ep^4 + 214.66/ep^3 - 
       96.62/ep^2 - 284.07/ep + (137.86 - 10.532/ep^3 + 11.413/ep^2 + 
         46.204/ep)*nl - 34.425*nl^2}, {0.2433603192, 0.4855541114, 
      -9.9047 + 28.079/ep^4 + 213.97/ep^3 - 98.028/ep^2 - 282.12/ep + 
       (139.08 - 10.529/ep^3 + 11.489/ep^2 + 45.946/ep)*nl - 34.415*nl^2}, 
     {0.2433603192, 0.4896815081, -10.999 + 28.073/ep^4 + 213.32/ep^3 - 
       99.388/ep^2 - 280.23/ep + (140.3 - 10.527/ep^3 + 11.565/ep^2 + 
         45.695/ep)*nl - 34.408*nl^2}, {0.2433603192, 0.4938089049, 
      -12.129 + 28.069/ep^4 + 212.69/ep^3 - 100.7/ep^2 - 278.41/ep + 
       (141.52 - 10.526/ep^3 + 11.639/ep^2 + 45.451/ep)*nl - 34.403*nl^2}, 
     {0.2433603192, 0.4979363016, -13.295 + 28.067/ep^4 + 212.08/ep^3 - 
       101.96/ep^2 - 276.64/ep + (142.73 - 10.525/ep^3 + 11.713/ep^2 + 
         45.214/ep)*nl - 34.401*nl^2}, {0.2433603192, 0.5020636984, 
      -14.498 + 28.067/ep^4 + 211.51/ep^3 - 103.18/ep^2 - 274.94/ep + 
       (143.95 - 10.525/ep^3 + 11.785/ep^2 + 44.983/ep)*nl - 34.401*nl^2}, 
     {0.2433603192, 0.5061910951, -15.739 + 28.069/ep^4 + 210.95/ep^3 - 
       104.36/ep^2 - 273.29/ep + (145.16 - 10.526/ep^3 + 11.857/ep^2 + 
         44.759/ep)*nl - 34.403*nl^2}, {0.2433603192, 0.5103184919, 
      -17.019 + 28.073/ep^4 + 210.42/ep^3 - 105.49/ep^2 - 271.7/ep + 
       (146.37 - 10.527/ep^3 + 11.927/ep^2 + 44.541/ep)*nl - 34.408*nl^2}, 
     {0.2433603192, 0.5144458886, -18.338 + 28.079/ep^4 + 209.92/ep^3 - 
       106.57/ep^2 - 270.17/ep + (147.59 - 10.529/ep^3 + 11.997/ep^2 + 
         44.33/ep)*nl - 34.415*nl^2}, {0.2433603192, 0.5185732854, 
      -19.697 + 28.086/ep^4 + 209.44/ep^3 - 107.62/ep^2 - 268.7/ep + 
       (148.8 - 10.532/ep^3 + 12.065/ep^2 + 44.125/ep)*nl - 34.425*nl^2}, 
     {0.2433603192, 0.5227006821, -21.098 + 28.096/ep^4 + 208.98/ep^3 - 
       108.62/ep^2 - 267.28/ep + (150.02 - 10.536/ep^3 + 12.133/ep^2 + 
         43.927/ep)*nl - 34.436*nl^2}, {0.2433603192, 0.5268280789, 
      -22.543 + 28.108/ep^4 + 208.55/ep^3 - 109.58/ep^2 - 265.92/ep + 
       (151.24 - 10.54/ep^3 + 12.2/ep^2 + 43.735/ep)*nl - 34.451*nl^2}, 
     {0.2433603192, 0.5309554756, -24.031 + 28.121/ep^4 + 208.14/ep^3 - 
       110.5/ep^2 - 264.62/ep + (152.46 - 10.545/ep^3 + 12.266/ep^2 + 
         43.549/ep)*nl - 34.467*nl^2}, {0.2433603192, 0.5350828724, 
      -25.564 + 28.137/ep^4 + 207.76/ep^3 - 111.38/ep^2 - 263.37/ep + 
       (153.69 - 10.551/ep^3 + 12.331/ep^2 + 43.369/ep)*nl - 34.486*nl^2}, 
     {0.2433603192, 0.5392102691, -27.145 + 28.154/ep^4 + 207.4/ep^3 - 
       112.22/ep^2 - 262.18/ep + (154.92 - 10.558/ep^3 + 12.395/ep^2 + 
         43.196/ep)*nl - 34.508*nl^2}, {0.2433603192, 0.5433376659, 
      -28.773 + 28.174/ep^4 + 207.06/ep^3 - 113.02/ep^2 - 261.04/ep + 
       (156.15 - 10.565/ep^3 + 12.458/ep^2 + 43.029/ep)*nl - 34.532*nl^2}, 
     {0.2433603192, 0.5474650626, -30.45 + 28.195/ep^4 + 206.75/ep^3 - 
       113.78/ep^2 - 259.96/ep + (157.38 - 10.573/ep^3 + 12.521/ep^2 + 
         42.867/ep)*nl - 34.558*nl^2}, {0.2433603192, 0.5515924594, 
      -32.179 + 28.218/ep^4 + 206.46/ep^3 - 114.5/ep^2 - 258.93/ep + 
       (158.63 - 10.582/ep^3 + 12.583/ep^2 + 42.712/ep)*nl - 34.586*nl^2}, 
     {0.2433603192, 0.5557198561, -33.96 + 28.243/ep^4 + 206.2/ep^3 - 
       115.19/ep^2 - 257.96/ep + (159.87 - 10.591/ep^3 + 12.644/ep^2 + 
         42.563/ep)*nl - 34.617*nl^2}, {0.2433603192, 0.5598472529, 
      -35.794 + 28.27/ep^4 + 205.95/ep^3 - 115.84/ep^2 - 257.04/ep + 
       (161.12 - 10.601/ep^3 + 12.705/ep^2 + 42.419/ep)*nl - 34.65*nl^2}, 
     {0.2433603192, 0.5639746496, -37.684 + 28.3/ep^4 + 205.73/ep^3 - 
       116.45/ep^2 - 256.17/ep + (162.38 - 10.612/ep^3 + 12.764/ep^2 + 
         42.282/ep)*nl - 34.686*nl^2}, {0.2433603192, 0.5681020463, 
      -39.632 + 28.331/ep^4 + 205.54/ep^3 - 117.02/ep^2 - 255.35/ep + 
       (163.65 - 10.624/ep^3 + 12.823/ep^2 + 42.15/ep)*nl - 34.724*nl^2}, 
     {0.2433603192, 0.5722294431, -41.637 + 28.364/ep^4 + 205.36/ep^3 - 
       117.56/ep^2 - 254.59/ep + (164.92 - 10.636/ep^3 + 12.882/ep^2 + 
         42.025/ep)*nl - 34.764*nl^2}, {0.2433603192, 0.5763568398, 
      -43.704 + 28.398/ep^4 + 205.21/ep^3 - 118.06/ep^2 - 253.88/ep + 
       (166.19 - 10.649/ep^3 + 12.939/ep^2 + 41.905/ep)*nl - 34.807*nl^2}, 
     {0.2433603192, 0.5804842366, -45.832 + 28.435/ep^4 + 205.08/ep^3 - 
       118.53/ep^2 - 253.22/ep + (167.48 - 10.663/ep^3 + 12.996/ep^2 + 
         41.791/ep)*nl - 34.852*nl^2}, {0.2416507087, 0.4096255437, 
      405.75 + 28.434/ep^4 + 229.27/ep^3 - 76.953/ep^2 - 379.51/ep + 
       (59.437 - 10.663/ep^3 + 9.8717/ep^2 + 45.668/ep)*nl - 34.863*nl^2}, 
     {0.2416507087, 0.4142601312, 404.97 + 28.388/ep^4 + 227.95/ep^3 - 
       79.666/ep^2 - 375.39/ep + (61.116 - 10.645/ep^3 + 9.9847/ep^2 + 
         45.241/ep)*nl - 34.806*nl^2}, {0.2416507087, 0.4188947187, 
      404.17 + 28.344/ep^4 + 226.68/ep^3 - 82.286/ep^2 - 371.39/ep + 
       (62.767 - 10.629/ep^3 + 10.096/ep^2 + 44.825/ep)*nl - 34.753*nl^2}, 
     {0.2416507087, 0.4235293062, 403.34 + 28.302/ep^4 + 225.44/ep^3 - 
       84.818/ep^2 - 367.5/ep + (64.391 - 10.613/ep^3 + 10.204/ep^2 + 
         44.419/ep)*nl - 34.702*nl^2}, {0.2416507087, 0.4281638937, 
      402.48 + 28.263/ep^4 + 224.24/ep^3 - 87.263/ep^2 - 363.71/ep + 
       (65.99 - 10.599/ep^3 + 10.311/ep^2 + 44.022/ep)*nl - 34.654*nl^2}, 
     {0.2416507087, 0.4327984812, 401.6 + 28.226/ep^4 + 223.08/ep^3 - 
       89.624/ep^2 - 360.03/ep + (67.566 - 10.585/ep^3 + 10.416/ep^2 + 
         43.635/ep)*nl - 34.609*nl^2}, {0.2416507087, 0.4374330687, 
      400.71 + 28.192/ep^4 + 221.95/ep^3 - 91.905/ep^2 - 356.46/ep + 
       (69.119 - 10.572/ep^3 + 10.519/ep^2 + 43.258/ep)*nl - 34.567*nl^2}, 
     {0.2416507087, 0.4420676562, 399.79 + 28.16/ep^4 + 220.87/ep^3 - 
       94.106/ep^2 - 352.99/ep + (70.651 - 10.56/ep^3 + 10.619/ep^2 + 
         42.89/ep)*nl - 34.528*nl^2}, {0.2416507087, 0.4467022437, 
      398.86 + 28.131/ep^4 + 219.81/ep^3 - 96.231/ep^2 - 349.63/ep + 
       (72.163 - 10.549/ep^3 + 10.718/ep^2 + 42.532/ep)*nl - 34.492*nl^2}, 
     {0.2416507087, 0.4513368312, 397.92 + 28.104/ep^4 + 218.8/ep^3 - 
       98.281/ep^2 - 346.36/ep + (73.656 - 10.539/ep^3 + 10.816/ep^2 + 
         42.182/ep)*nl - 34.459*nl^2}, {0.2416507087, 0.4559714187, 
      396.96 + 28.08/ep^4 + 217.82/ep^3 - 100.26/ep^2 - 343.2/ep + 
       (75.132 - 10.53/ep^3 + 10.911/ep^2 + 41.842/ep)*nl - 34.429*nl^2}, 
     {0.2416507087, 0.4606060062, 395.99 + 28.058/ep^4 + 216.87/ep^3 - 
       102.17/ep^2 - 340.13/ep + (76.591 - 10.522/ep^3 + 11.005/ep^2 + 
         41.51/ep)*nl - 34.402*nl^2}, {0.2416507087, 0.4652405937, 
      395.01 + 28.038/ep^4 + 215.96/ep^3 - 104./ep^2 - 337.16/ep + 
       (78.035 - 10.514/ep^3 + 11.098/ep^2 + 41.187/ep)*nl - 34.378*nl^2}, 
     {0.2416507087, 0.4698751812, 394.03 + 28.021/ep^4 + 215.08/ep^3 - 
       105.78/ep^2 - 334.29/ep + (79.465 - 10.508/ep^3 + 11.188/ep^2 + 
         40.873/ep)*nl - 34.357*nl^2}, {0.2416507087, 0.4745097687, 
      393.03 + 28.006/ep^4 + 214.24/ep^3 - 107.48/ep^2 - 331.51/ep + 
       (80.881 - 10.502/ep^3 + 11.278/ep^2 + 40.567/ep)*nl - 34.339*nl^2}, 
     {0.2416507087, 0.4791443562, 392.02 + 27.994/ep^4 + 213.43/ep^3 - 
       109.13/ep^2 - 328.82/ep + (82.285 - 10.498/ep^3 + 11.365/ep^2 + 
         40.269/ep)*nl - 34.324*nl^2}, {0.2416507087, 0.4837789437, 
      391.01 + 27.984/ep^4 + 212.65/ep^3 - 110.71/ep^2 - 326.22/ep + 
       (83.678 - 10.494/ep^3 + 11.452/ep^2 + 39.98/ep)*nl - 34.312*nl^2}, 
     {0.2416507087, 0.4884135312, 389.98 + 27.977/ep^4 + 211.91/ep^3 - 
       112.23/ep^2 - 323.71/ep + (85.061 - 10.491/ep^3 + 11.537/ep^2 + 
         39.699/ep)*nl - 34.303*nl^2}, {0.2416507087, 0.4930481187, 
      388.95 + 27.972/ep^4 + 211.19/ep^3 - 113.69/ep^2 - 321.29/ep + 
       (86.435 - 10.49/ep^3 + 11.62/ep^2 + 39.426/ep)*nl - 34.297*nl^2}, 
     {0.2416507087, 0.4976827062, 387.91 + 27.97/ep^4 + 210.51/ep^3 - 
       115.1/ep^2 - 318.96/ep + (87.799 - 10.489/ep^3 + 11.703/ep^2 + 
         39.16/ep)*nl - 34.294*nl^2}, {0.2416507087, 0.5023172938, 
      386.86 + 27.97/ep^4 + 209.87/ep^3 - 116.44/ep^2 - 316.72/ep + 
       (89.157 - 10.489/ep^3 + 11.784/ep^2 + 38.903/ep)*nl - 34.294*nl^2}, 
     {0.2416507087, 0.5069518813, 385.79 + 27.972/ep^4 + 209.25/ep^3 - 
       117.74/ep^2 - 314.56/ep + (90.507 - 10.49/ep^3 + 11.863/ep^2 + 
         38.653/ep)*nl - 34.297*nl^2}, {0.2416507087, 0.5115864688, 
      384.72 + 27.977/ep^4 + 208.66/ep^3 - 118.98/ep^2 - 312.49/ep + 
       (91.851 - 10.491/ep^3 + 11.942/ep^2 + 38.412/ep)*nl - 34.303*nl^2}, 
     {0.2416507087, 0.5162210563, 383.63 + 27.984/ep^4 + 208.11/ep^3 - 
       120.16/ep^2 - 310.5/ep + (93.19 - 10.494/ep^3 + 12.019/ep^2 + 
         38.177/ep)*nl - 34.312*nl^2}, {0.2416507087, 0.5208556438, 
      382.53 + 27.994/ep^4 + 207.59/ep^3 - 121.3/ep^2 - 308.6/ep + 
       (94.524 - 10.498/ep^3 + 12.096/ep^2 + 37.95/ep)*nl - 34.324*nl^2}, 
     {0.2416507087, 0.5254902313, 381.41 + 28.006/ep^4 + 207.09/ep^3 - 
       122.38/ep^2 - 306.78/ep + (95.855 - 10.502/ep^3 + 12.171/ep^2 + 
         37.731/ep)*nl - 34.339*nl^2}, {0.2416507087, 0.5301248188, 
      380.28 + 28.021/ep^4 + 206.63/ep^3 - 123.41/ep^2 - 305.03/ep + 
       (97.182 - 10.508/ep^3 + 12.245/ep^2 + 37.519/ep)*nl - 34.357*nl^2}, 
     {0.2416507087, 0.5347594063, 379.12 + 28.038/ep^4 + 206.2/ep^3 - 
       124.4/ep^2 - 303.37/ep + (98.507 - 10.514/ep^3 + 12.318/ep^2 + 
         37.314/ep)*nl - 34.378*nl^2}, {0.2416507087, 0.5393939938, 
      377.96 + 28.058/ep^4 + 205.79/ep^3 - 125.33/ep^2 - 301.79/ep + 
       (99.83 - 10.522/ep^3 + 12.39/ep^2 + 37.117/ep)*nl - 34.402*nl^2}, 
     {0.2416507087, 0.5440285813, 376.76 + 28.08/ep^4 + 205.42/ep^3 - 
       126.22/ep^2 - 300.29/ep + (101.15 - 10.53/ep^3 + 12.461/ep^2 + 
         36.926/ep)*nl - 34.429*nl^2}, {0.2416507087, 0.5486631688, 
      375.55 + 28.104/ep^4 + 205.08/ep^3 - 127.06/ep^2 - 298.87/ep + 
       (102.47 - 10.539/ep^3 + 12.531/ep^2 + 36.743/ep)*nl - 34.459*nl^2}, 
     {0.2416507087, 0.5532977563, 374.32 + 28.131/ep^4 + 204.76/ep^3 - 
       127.85/ep^2 - 297.52/ep + (103.79 - 10.549/ep^3 + 12.6/ep^2 + 
         36.567/ep)*nl - 34.492*nl^2}, {0.2416507087, 0.5579323438, 
      373.05 + 28.16/ep^4 + 204.48/ep^3 - 128.6/ep^2 - 296.25/ep + 
       (105.12 - 10.56/ep^3 + 12.668/ep^2 + 36.398/ep)*nl - 34.528*nl^2}, 
     {0.2416507087, 0.5625669313, 371.76 + 28.192/ep^4 + 204.22/ep^3 - 
       129.3/ep^2 - 295.06/ep + (106.44 - 10.572/ep^3 + 12.735/ep^2 + 
         36.235/ep)*nl - 34.567*nl^2}, {0.2416507087, 0.5672015188, 
      370.44 + 28.226/ep^4 + 203.99/ep^3 - 129.96/ep^2 - 293.95/ep + 
       (107.76 - 10.585/ep^3 + 12.801/ep^2 + 36.08/ep)*nl - 34.609*nl^2}, 
     {0.2416507087, 0.5718361063, 369.09 + 28.263/ep^4 + 203.8/ep^3 - 
       130.58/ep^2 - 292.91/ep + (109.09 - 10.599/ep^3 + 12.867/ep^2 + 
         35.931/ep)*nl - 34.654*nl^2}, {0.2416507087, 0.5764706938, 
      367.71 + 28.302/ep^4 + 203.62/ep^3 - 131.14/ep^2 - 291.94/ep + 
       (110.42 - 10.613/ep^3 + 12.931/ep^2 + 35.79/ep)*nl - 34.702*nl^2}, 
     {0.2416507087, 0.5811052813, 366.29 + 28.344/ep^4 + 203.48/ep^3 - 
       131.67/ep^2 - 291.05/ep + (111.75 - 10.629/ep^3 + 12.995/ep^2 + 
         35.655/ep)*nl - 34.753*nl^2}, {0.2416507087, 0.5857398688, 
      364.83 + 28.388/ep^4 + 203.37/ep^3 - 132.15/ep^2 - 290.24/ep + 
       (113.08 - 10.645/ep^3 + 13.058/ep^2 + 35.527/ep)*nl - 34.806*nl^2}, 
     {0.2416507087, 0.5903744563, 363.33 + 28.434/ep^4 + 203.28/ep^3 - 
       132.59/ep^2 - 289.5/ep + (114.42 - 10.663/ep^3 + 13.119/ep^2 + 
         35.405/ep)*nl - 34.863*nl^2}, {0.239519858, 0.3986274354, 
      742.35 + 28.433/ep^4 + 230.45/ep^3 - 84.085/ep^2 - 436.78/ep + 
       (8.4109 - 10.662/ep^3 + 9.5962/ep^2 + 41.088/ep)*nl - 34.877*nl^2}, 
     {0.239519858, 0.4038260284, 741.22 + 28.374/ep^4 + 228.88/ep^3 - 
       87.304/ep^2 - 431.25/ep + (10.49 - 10.64/ep^3 + 9.7285/ep^2 + 
         40.597/ep)*nl - 34.805*nl^2}, {0.239519858, 0.4090246215, 
      740.06 + 28.319/ep^4 + 227.36/ep^3 - 90.403/ep^2 - 425.88/ep + 
       (12.523 - 10.62/ep^3 + 9.8578/ep^2 + 40.119/ep)*nl - 34.738*nl^2}, 
     {0.239519858, 0.4142232146, 738.88 + 28.267/ep^4 + 225.89/ep^3 - 
       93.384/ep^2 - 420.68/ep + (14.512 - 10.6/ep^3 + 9.9842/ep^2 + 
         39.653/ep)*nl - 34.673*nl^2}, {0.239519858, 0.4194218076, 
      737.68 + 28.218/ep^4 + 224.46/ep^3 - 96.252/ep^2 - 415.63/ep + 
       (16.459 - 10.582/ep^3 + 10.108/ep^2 + 39.199/ep)*nl - 34.613*nl^2}, 
     {0.239519858, 0.4246204007, 736.48 + 28.171/ep^4 + 223.09/ep^3 - 
       99.011/ep^2 - 410.75/ep + (18.366 - 10.564/ep^3 + 10.229/ep^2 + 
         38.757/ep)*nl - 34.556*nl^2}, {0.239519858, 0.4298189937, 
      735.28 + 28.128/ep^4 + 221.76/ep^3 - 101.66/ep^2 - 406.01/ep + 
       (20.236 - 10.548/ep^3 + 10.348/ep^2 + 38.327/ep)*nl - 34.504*nl^2}, 
     {0.239519858, 0.4350175868, 734.08 + 28.088/ep^4 + 220.48/ep^3 - 
       104.22/ep^2 - 401.43/ep + (22.069 - 10.533/ep^3 + 10.464/ep^2 + 
         37.908/ep)*nl - 34.455*nl^2}, {0.239519858, 0.4402161798, 
      732.89 + 28.052/ep^4 + 219.25/ep^3 - 106.67/ep^2 - 397./ep + 
       (23.869 - 10.519/ep^3 + 10.577/ep^2 + 37.501/ep)*nl - 34.409*nl^2}, 
     {0.239519858, 0.4454147729, 731.7 + 28.018/ep^4 + 218.06/ep^3 - 
       109.03/ep^2 - 392.72/ep + (25.636 - 10.507/ep^3 + 10.689/ep^2 + 
         37.105/ep)*nl - 34.368*nl^2}, {0.239519858, 0.450613366, 
      730.53 + 27.987/ep^4 + 216.92/ep^3 - 111.29/ep^2 - 388.58/ep + 
       (27.372 - 10.495/ep^3 + 10.798/ep^2 + 36.719/ep)*nl - 34.33*nl^2}, 
     {0.239519858, 0.455811959, 729.38 + 27.959/ep^4 + 215.82/ep^3 - 
       113.47/ep^2 - 384.57/ep + (29.08 - 10.485/ep^3 + 10.905/ep^2 + 
         36.345/ep)*nl - 34.296*nl^2}, {0.239519858, 0.4610105521, 
      728.24 + 27.935/ep^4 + 214.76/ep^3 - 115.56/ep^2 - 380.71/ep + 
       (30.76 - 10.476/ep^3 + 11.009/ep^2 + 35.98/ep)*nl - 34.266*nl^2}, 
     {0.239519858, 0.4662091451, 727.13 + 27.913/ep^4 + 213.75/ep^3 - 
       117.57/ep^2 - 376.99/ep + (32.414 - 10.467/ep^3 + 11.112/ep^2 + 
         35.626/ep)*nl - 34.24*nl^2}, {0.239519858, 0.4714077382, 
      726.04 + 27.895/ep^4 + 212.78/ep^3 - 119.49/ep^2 - 373.4/ep + 
       (34.045 - 10.461/ep^3 + 11.213/ep^2 + 35.283/ep)*nl - 34.217*nl^2}, 
     {0.239519858, 0.4766063312, 724.97 + 27.879/ep^4 + 211.85/ep^3 - 
       121.34/ep^2 - 369.94/ep + (35.652 - 10.455/ep^3 + 11.312/ep^2 + 
         34.949/ep)*nl - 34.198*nl^2}, {0.239519858, 0.4818049243, 
      723.92 + 27.867/ep^4 + 210.96/ep^3 - 123.11/ep^2 - 366.61/ep + 
       (37.238 - 10.45/ep^3 + 11.409/ep^2 + 34.625/ep)*nl - 34.183*nl^2}, 
     {0.239519858, 0.4870035174, 722.9 + 27.858/ep^4 + 210.12/ep^3 - 
       124.81/ep^2 - 363.41/ep + (38.804 - 10.447/ep^3 + 11.505/ep^2 + 
         34.31/ep)*nl - 34.172*nl^2}, {0.239519858, 0.4922021104, 
      721.9 + 27.852/ep^4 + 209.32/ep^3 - 126.43/ep^2 - 360.33/ep + 
       (40.351 - 10.444/ep^3 + 11.599/ep^2 + 34.006/ep)*nl - 34.164*nl^2}, 
     {0.239519858, 0.4974007035, 720.93 + 27.849/ep^4 + 208.55/ep^3 - 
       127.98/ep^2 - 357.38/ep + (41.88 - 10.443/ep^3 + 11.691/ep^2 + 
         33.71/ep)*nl - 34.16*nl^2}, {0.239519858, 0.5025992965, 
      719.98 + 27.849/ep^4 + 207.83/ep^3 - 129.46/ep^2 - 354.55/ep + 
       (43.394 - 10.443/ep^3 + 11.781/ep^2 + 33.424/ep)*nl - 34.16*nl^2}, 
     {0.239519858, 0.5077978896, 719.06 + 27.852/ep^4 + 207.14/ep^3 - 
       130.88/ep^2 - 351.85/ep + (44.892 - 10.444/ep^3 + 11.87/ep^2 + 
         33.147/ep)*nl - 34.164*nl^2}, {0.239519858, 0.5129964826, 
      718.16 + 27.858/ep^4 + 206.5/ep^3 - 132.23/ep^2 - 349.26/ep + 
       (46.376 - 10.447/ep^3 + 11.958/ep^2 + 32.879/ep)*nl - 34.172*nl^2}, 
     {0.239519858, 0.5181950757, 717.29 + 27.867/ep^4 + 205.89/ep^3 - 
       133.52/ep^2 - 346.79/ep + (47.847 - 10.45/ep^3 + 12.044/ep^2 + 
         32.619/ep)*nl - 34.183*nl^2}, {0.239519858, 0.5233936688, 
      716.43 + 27.879/ep^4 + 205.32/ep^3 - 134.74/ep^2 - 344.44/ep + 
       (49.306 - 10.455/ep^3 + 12.128/ep^2 + 32.369/ep)*nl - 34.198*nl^2}, 
     {0.239519858, 0.5285922618, 715.6 + 27.895/ep^4 + 204.79/ep^3 - 
       135.9/ep^2 - 342.2/ep + (50.754 - 10.461/ep^3 + 12.211/ep^2 + 
         32.127/ep)*nl - 34.217*nl^2}, {0.239519858, 0.5337908549, 
      714.78 + 27.913/ep^4 + 204.3/ep^3 - 137./ep^2 - 340.08/ep + 
       (52.192 - 10.467/ep^3 + 12.293/ep^2 + 31.894/ep)*nl - 34.24*nl^2}, 
     {0.239519858, 0.5389894479, 713.99 + 27.935/ep^4 + 203.85/ep^3 - 
       138.05/ep^2 - 338.06/ep + (53.621 - 10.476/ep^3 + 12.374/ep^2 + 
         31.669/ep)*nl - 34.266*nl^2}, {0.239519858, 0.544188041, 
      713.2 + 27.959/ep^4 + 203.43/ep^3 - 139.03/ep^2 - 336.16/ep + 
       (55.042 - 10.485/ep^3 + 12.453/ep^2 + 31.453/ep)*nl - 34.296*nl^2}, 
     {0.239519858, 0.549386634, 712.44 + 27.987/ep^4 + 203.05/ep^3 - 
       139.96/ep^2 - 334.37/ep + (56.455 - 10.495/ep^3 + 12.531/ep^2 + 
         31.245/ep)*nl - 34.33*nl^2}, {0.239519858, 0.5545852271, 
      711.68 + 28.018/ep^4 + 202.7/ep^3 - 140.83/ep^2 - 332.69/ep + 
       (57.862 - 10.507/ep^3 + 12.608/ep^2 + 31.045/ep)*nl - 34.368*nl^2}, 
     {0.239519858, 0.5597838202, 710.93 + 28.052/ep^4 + 202.4/ep^3 - 
       141.65/ep^2 - 331.12/ep + (59.263 - 10.519/ep^3 + 12.684/ep^2 + 
         30.854/ep)*nl - 34.409*nl^2}, {0.239519858, 0.5649824132, 
      710.19 + 28.088/ep^4 + 202.13/ep^3 - 142.41/ep^2 - 329.66/ep + 
       (60.658 - 10.533/ep^3 + 12.758/ep^2 + 30.67/ep)*nl - 34.455*nl^2}, 
     {0.239519858, 0.5701810063, 709.46 + 28.128/ep^4 + 201.89/ep^3 - 
       143.11/ep^2 - 328.3/ep + (62.049 - 10.548/ep^3 + 12.832/ep^2 + 
         30.495/ep)*nl - 34.504*nl^2}, {0.239519858, 0.5753795993, 
      708.73 + 28.171/ep^4 + 201.69/ep^3 - 143.77/ep^2 - 327.04/ep + 
       (63.436 - 10.564/ep^3 + 12.904/ep^2 + 30.327/ep)*nl - 34.556*nl^2}, 
     {0.239519858, 0.5805781924, 708. + 28.218/ep^4 + 201.53/ep^3 - 
       144.37/ep^2 - 325.9/ep + (64.82 - 10.582/ep^3 + 12.975/ep^2 + 
         30.168/ep)*nl - 34.613*nl^2}, {0.239519858, 0.5857767854, 
      707.26 + 28.267/ep^4 + 201.4/ep^3 - 144.91/ep^2 - 324.85/ep + 
       (66.201 - 10.6/ep^3 + 13.045/ep^2 + 30.016/ep)*nl - 34.673*nl^2}, 
     {0.239519858, 0.5909753785, 706.52 + 28.319/ep^4 + 201.3/ep^3 - 
       145.41/ep^2 - 323.91/ep + (67.58 - 10.62/ep^3 + 13.114/ep^2 + 
         29.872/ep)*nl - 34.738*nl^2}, {0.239519858, 0.5961739716, 
      705.76 + 28.374/ep^4 + 201.25/ep^3 - 145.85/ep^2 - 323.07/ep + 
       (68.957 - 10.64/ep^3 + 13.183/ep^2 + 29.736/ep)*nl - 34.805*nl^2}, 
     {0.239519858, 0.6013725646, 705. + 28.433/ep^4 + 201.22/ep^3 - 
       146.23/ep^2 - 322.34/ep + (70.333 - 10.662/ep^3 + 13.25/ep^2 + 
         29.608/ep)*nl - 34.877*nl^2}, {0.2368747234, 0.3864344005, 
      1025.7 + 28.431/ep^4 + 231.72/ep^3 - 90.058/ep^2 - 491.98/ep + 
       (-35.706 - 10.662/ep^3 + 9.278/ep^2 + 37.133/ep)*nl - 34.894*nl^2}, 
     {0.2368747234, 0.3922582774, 1024.1 + 28.358/ep^4 + 229.84/ep^3 - 
       93.893/ep^2 - 484.7/ep + (-33.128 - 10.634/ep^3 + 9.4334/ep^2 + 
         36.567/ep)*nl - 34.804*nl^2}, {0.2368747234, 0.3980821543, 
      1022.5 + 28.289/ep^4 + 228.02/ep^3 - 97.566/ep^2 - 477.66/ep + 
       (-30.623 - 10.608/ep^3 + 9.5847/ep^2 + 36.017/ep)*nl - 34.718*nl^2}, 
     {0.2368747234, 0.4039060312, 1020.8 + 28.223/ep^4 + 226.26/ep^3 - 
       101.08/ep^2 - 470.86/ep + (-28.185 - 10.584/ep^3 + 9.7323/ep^2 + 
         35.482/ep)*nl - 34.638*nl^2}, {0.2368747234, 0.4097299081, 
      1019.1 + 28.161/ep^4 + 224.57/ep^3 - 104.45/ep^2 - 464.29/ep + 
       (-25.812 - 10.56/ep^3 + 9.8762/ep^2 + 34.963/ep)*nl - 34.562*nl^2}, 
     {0.2368747234, 0.415553785, 1017.4 + 28.103/ep^4 + 222.94/ep^3 - 
       107.68/ep^2 - 457.94/ep + (-23.501 - 10.539/ep^3 + 10.016/ep^2 + 
         34.458/ep)*nl - 34.491*nl^2}, {0.2368747234, 0.4213776619, 
      1015.8 + 28.049/ep^4 + 221.37/ep^3 - 110.77/ep^2 - 451.82/ep + 
       (-21.249 - 10.519/ep^3 + 10.153/ep^2 + 33.968/ep)*nl - 34.425*nl^2}, 
     {0.2368747234, 0.4272015388, 1014.1 + 27.999/ep^4 + 219.86/ep^3 - 
       113.73/ep^2 - 445.91/ep + (-19.053 - 10.5/ep^3 + 10.287/ep^2 + 
         33.492/ep)*nl - 34.363*nl^2}, {0.2368747234, 0.4330254157, 
      1012.5 + 27.953/ep^4 + 218.41/ep^3 - 116.56/ep^2 - 440.21/ep + 
       (-16.91 - 10.482/ep^3 + 10.418/ep^2 + 33.03/ep)*nl - 34.306*nl^2}, 
     {0.2368747234, 0.4388492926, 1011. + 27.91/ep^4 + 217.02/ep^3 - 
       119.27/ep^2 - 434.72/ep + (-14.818 - 10.466/ep^3 + 10.545/ep^2 + 
         32.581/ep)*nl - 34.254*nl^2}, {0.2368747234, 0.4446731695, 
      1009.4 + 27.872/ep^4 + 215.69/ep^3 - 121.86/ep^2 - 429.43/ep + 
       (-12.774 - 10.452/ep^3 + 10.67/ep^2 + 32.146/ep)*nl - 34.207*nl^2}, 
     {0.2368747234, 0.4504970464, 1008. + 27.837/ep^4 + 214.41/ep^3 - 
       124.34/ep^2 - 424.34/ep + (-10.775 - 10.439/ep^3 + 10.791/ep^2 + 
         31.723/ep)*nl - 34.164*nl^2}, {0.2368747234, 0.4563209233, 
      1006.5 + 27.806/ep^4 + 213.19/ep^3 - 126.71/ep^2 - 419.44/ep + 
       (-8.8204 - 10.427/ep^3 + 10.911/ep^2 + 31.313/ep)*nl - 34.126*nl^2}, 
     {0.2368747234, 0.4621448002, 1005.2 + 27.779/ep^4 + 212.02/ep^3 - 
       128.98/ep^2 - 414.74/ep + (-6.9065 - 10.417/ep^3 + 11.027/ep^2 + 
         30.915/ep)*nl - 34.093*nl^2}, {0.2368747234, 0.4679686771, 
      1003.9 + 27.756/ep^4 + 210.9/ep^3 - 131.14/ep^2 - 410.22/ep + 
       (-5.0316 - 10.409/ep^3 + 11.141/ep^2 + 30.53/ep)*nl - 34.065*nl^2}, 
     {0.2368747234, 0.473792554, 1002.7 + 27.737/ep^4 + 209.84/ep^3 - 
       133.21/ep^2 - 405.89/ep + (-3.1935 - 10.401/ep^3 + 11.253/ep^2 + 
         30.156/ep)*nl - 34.041*nl^2}, {0.2368747234, 0.4796164309, 
      1001.5 + 27.721/ep^4 + 208.83/ep^3 - 135.18/ep^2 - 401.74/ep + 
       (-1.3902 - 10.396/ep^3 + 11.362/ep^2 + 29.794/ep)*nl - 34.022*nl^2}, 
     {0.2368747234, 0.4854403078, 1000.4 + 27.71/ep^4 + 207.87/ep^3 - 
       137.06/ep^2 - 397.77/ep + (0.38017 - 10.391/ep^3 + 11.469/ep^2 + 
         29.444/ep)*nl - 34.008*nl^2}, {0.2368747234, 0.4912641847, 
      999.37 + 27.702/ep^4 + 206.97/ep^3 - 138.85/ep^2 - 393.97/ep + 
       (2.1195 - 10.388/ep^3 + 11.574/ep^2 + 29.105/ep)*nl - 33.999*nl^2}, 
     {0.2368747234, 0.4970880616, 998.41 + 27.698/ep^4 + 206.11/ep^3 - 
       140.56/ep^2 - 390.34/ep + (3.8296 - 10.387/ep^3 + 11.677/ep^2 + 
         28.777/ep)*nl - 33.994*nl^2}, {0.2368747234, 0.5029119384, 
      997.53 + 27.698/ep^4 + 205.3/ep^3 - 142.18/ep^2 - 386.88/ep + 
       (5.5121 - 10.387/ep^3 + 11.777/ep^2 + 28.46/ep)*nl - 33.994*nl^2}, 
     {0.2368747234, 0.5087358153, 996.71 + 27.702/ep^4 + 204.55/ep^3 - 
       143.72/ep^2 - 383.59/ep + (7.1686 - 10.388/ep^3 + 11.876/ep^2 + 
         28.153/ep)*nl - 33.999*nl^2}, {0.2368747234, 0.5145596922, 
      995.97 + 27.71/ep^4 + 203.84/ep^3 - 145.18/ep^2 - 380.47/ep + 
       (8.8008 - 10.391/ep^3 + 11.973/ep^2 + 27.857/ep)*nl - 34.008*nl^2}, 
     {0.2368747234, 0.5203835691, 995.3 + 27.721/ep^4 + 203.18/ep^3 - 
       146.56/ep^2 - 377.5/ep + (10.41 - 10.396/ep^3 + 12.069/ep^2 + 
         27.571/ep)*nl - 34.022*nl^2}, {0.2368747234, 0.526207446, 
      994.69 + 27.737/ep^4 + 202.57/ep^3 - 147.87/ep^2 - 374.69/ep + 
       (11.998 - 10.401/ep^3 + 12.162/ep^2 + 27.296/ep)*nl - 34.041*nl^2}, 
     {0.2368747234, 0.5320313229, 994.15 + 27.756/ep^4 + 202./ep^3 - 
       149.11/ep^2 - 372.04/ep + (13.566 - 10.409/ep^3 + 12.254/ep^2 + 
         27.031/ep)*nl - 34.065*nl^2}, {0.2368747234, 0.5378551998, 
      993.68 + 27.779/ep^4 + 201.48/ep^3 - 150.27/ep^2 - 369.55/ep + 
       (15.115 - 10.417/ep^3 + 12.344/ep^2 + 26.775/ep)*nl - 34.093*nl^2}, 
     {0.2368747234, 0.5436790767, 993.27 + 27.806/ep^4 + 201.01/ep^3 - 
       151.36/ep^2 - 367.21/ep + (16.646 - 10.427/ep^3 + 12.433/ep^2 + 
         26.53/ep)*nl - 34.126*nl^2}, {0.2368747234, 0.5495029536, 
      992.93 + 27.837/ep^4 + 200.58/ep^3 - 152.38/ep^2 - 365.02/ep + 
       (18.161 - 10.439/ep^3 + 12.52/ep^2 + 26.294/ep)*nl - 34.164*nl^2}, 
     {0.2368747234, 0.5553268305, 992.64 + 27.872/ep^4 + 200.2/ep^3 - 
       153.34/ep^2 - 362.98/ep + (19.66 - 10.452/ep^3 + 12.605/ep^2 + 
         26.068/ep)*nl - 34.207*nl^2}, {0.2368747234, 0.5611507074, 
      992.41 + 27.91/ep^4 + 199.87/ep^3 - 154.23/ep^2 - 361.08/ep + 
       (21.146 - 10.466/ep^3 + 12.689/ep^2 + 25.851/ep)*nl - 34.254*nl^2}, 
     {0.2368747234, 0.5669745843, 992.23 + 27.953/ep^4 + 199.58/ep^3 - 
       155.05/ep^2 - 359.34/ep + (22.618 - 10.482/ep^3 + 12.772/ep^2 + 
         25.644/ep)*nl - 34.306*nl^2}, {0.2368747234, 0.5727984612, 
      992.11 + 27.999/ep^4 + 199.34/ep^3 - 155.81/ep^2 - 357.74/ep + 
       (24.078 - 10.5/ep^3 + 12.853/ep^2 + 25.446/ep)*nl - 34.363*nl^2}, 
     {0.2368747234, 0.5786223381, 992.03 + 28.049/ep^4 + 199.14/ep^3 - 
       156.5/ep^2 - 356.28/ep + (25.526 - 10.519/ep^3 + 12.933/ep^2 + 
         25.258/ep)*nl - 34.425*nl^2}, {0.2368747234, 0.584446215, 
      991.99 + 28.103/ep^4 + 198.98/ep^3 - 157.13/ep^2 - 354.97/ep + 
       (26.963 - 10.539/ep^3 + 13.012/ep^2 + 25.078/ep)*nl - 34.491*nl^2}, 
     {0.2368747234, 0.5902700919, 991.99 + 28.161/ep^4 + 198.87/ep^3 - 
       157.7/ep^2 - 353.8/ep + (28.391 - 10.56/ep^3 + 13.089/ep^2 + 
         24.908/ep)*nl - 34.562*nl^2}, {0.2368747234, 0.5960939688, 
      992.03 + 28.223/ep^4 + 198.8/ep^3 - 158.2/ep^2 - 352.77/ep + 
       (29.809 - 10.584/ep^3 + 13.165/ep^2 + 24.747/ep)*nl - 34.638*nl^2}, 
     {0.2368747234, 0.6019178457, 992.1 + 28.289/ep^4 + 198.78/ep^3 - 
       158.64/ep^2 - 351.89/ep + (31.219 - 10.608/ep^3 + 13.24/ep^2 + 
         24.594/ep)*nl - 34.718*nl^2}, {0.2368747234, 0.6077417226, 
      992.2 + 28.358/ep^4 + 198.8/ep^3 - 159.01/ep^2 - 351.14/ep + 
       (32.62 - 10.634/ep^3 + 13.313/ep^2 + 24.451/ep)*nl - 34.804*nl^2}, 
     {0.2368747234, 0.6135655995, 992.32 + 28.431/ep^4 + 198.86/ep^3 - 
       159.32/ep^2 - 350.53/ep + (34.014 - 10.662/ep^3 + 13.386/ep^2 + 
         24.317/ep)*nl - 34.894*nl^2}, {0.233607661, 0.3729674299, 
      1265.7 + 28.43/ep^4 + 233.07/ep^3 - 94.767/ep^2 - 544.61/ep + 
       (-74.046 - 10.661/ep^3 + 8.9101/ep^2 + 33.731/ep)*nl - 34.913*nl^2}, 
     {0.233607661, 0.3794819207, 1263.5 + 28.338/ep^4 + 230.81/ep^3 - 
       99.351/ep^2 - 535.17/ep + (-70.848 - 10.627/ep^3 + 9.0935/ep^2 + 
         33.078/ep)*nl - 34.801*nl^2}, {0.233607661, 0.3859964114, 
      1261.2 + 28.251/ep^4 + 228.63/ep^3 - 103.72/ep^2 - 526.08/ep + 
       (-67.756 - 10.594/ep^3 + 9.2714/ep^2 + 32.445/ep)*nl - 34.694*nl^2}, 
     {0.233607661, 0.3925109022, 1258.8 + 28.169/ep^4 + 226.53/ep^3 - 
       107.88/ep^2 - 517.32/ep + (-64.765 - 10.563/ep^3 + 9.4442/ep^2 + 
         31.832/ep)*nl - 34.593*nl^2}, {0.233607661, 0.399025393, 
      1256.5 + 28.092/ep^4 + 224.52/ep^3 - 111.84/ep^2 - 508.89/ep + 
       (-61.87 - 10.534/ep^3 + 9.612/ep^2 + 31.237/ep)*nl - 34.498*nl^2}, 
     {0.233607661, 0.4055398838, 1254.1 + 28.02/ep^4 + 222.58/ep^3 - 
       115.62/ep^2 - 500.78/ep + (-59.068 - 10.507/ep^3 + 9.775/ep^2 + 
         30.661/ep)*nl - 34.409*nl^2}, {0.233607661, 0.4120543745, 
      1251.8 + 27.952/ep^4 + 220.72/ep^3 - 119.22/ep^2 - 492.98/ep + 
       (-56.353 - 10.482/ep^3 + 9.9336/ep^2 + 30.103/ep)*nl - 34.326*nl^2}, 
     {0.233607661, 0.4185688653, 1249.6 + 27.889/ep^4 + 218.94/ep^3 - 
       122.64/ep^2 - 485.48/ep + (-53.721 - 10.458/ep^3 + 10.088/ep^2 + 
         29.562/ep)*nl - 34.249*nl^2}, {0.233607661, 0.4250833561, 
      1247.4 + 27.831/ep^4 + 217.24/ep^3 - 125.9/ep^2 - 478.28/ep + 
       (-51.169 - 10.437/ep^3 + 10.238/ep^2 + 29.039/ep)*nl - 34.178*nl^2}, 
     {0.233607661, 0.4315978469, 1245.2 + 27.778/ep^4 + 215.61/ep^3 - 
       129.01/ep^2 - 471.37/ep + (-48.692 - 10.417/ep^3 + 10.384/ep^2 + 
         28.532/ep)*nl - 34.113*nl^2}, {0.233607661, 0.4381123376, 
      1243.2 + 27.73/ep^4 + 214.05/ep^3 - 131.97/ep^2 - 464.74/ep + 
       (-46.286 - 10.399/ep^3 + 10.526/ep^2 + 28.04/ep)*nl - 34.054*nl^2}, 
     {0.233607661, 0.4446268284, 1241.2 + 27.686/ep^4 + 212.56/ep^3 - 
       134.78/ep^2 - 458.39/ep + (-43.948 - 10.382/ep^3 + 10.665/ep^2 + 
         27.565/ep)*nl - 34.*nl^2}, {0.233607661, 0.4511413192, 
      1239.4 + 27.648/ep^4 + 211.15/ep^3 - 137.46/ep^2 - 452.3/ep + 
       (-41.674 - 10.368/ep^3 + 10.8/ep^2 + 27.105/ep)*nl - 33.953*nl^2}, 
     {0.233607661, 0.45765581, 1237.6 + 27.614/ep^4 + 209.8/ep^3 - 
       140.01/ep^2 - 446.48/ep + (-39.462 - 10.355/ep^3 + 10.932/ep^2 + 
         26.659/ep)*nl - 33.911*nl^2}, {0.233607661, 0.4641703007, 
      1236. + 27.585/ep^4 + 208.52/ep^3 - 142.43/ep^2 - 440.91/ep + 
       (-37.308 - 10.344/ep^3 + 11.06/ep^2 + 26.229/ep)*nl - 33.876*nl^2}, 
     {0.233607661, 0.4706847915, 1234.5 + 27.561/ep^4 + 207.3/ep^3 - 
       144.73/ep^2 - 435.6/ep + (-35.209 - 10.335/ep^3 + 11.186/ep^2 + 
         25.812/ep)*nl - 33.846*nl^2}, {0.233607661, 0.4771992823, 
      1233.1 + 27.541/ep^4 + 206.15/ep^3 - 146.91/ep^2 - 430.53/ep + 
       (-33.163 - 10.328/ep^3 + 11.309/ep^2 + 25.409/ep)*nl - 33.822*nl^2}, 
     {0.233607661, 0.4837137731, 1231.8 + 27.527/ep^4 + 205.07/ep^3 - 
       148.99/ep^2 - 425.71/ep + (-31.165 - 10.323/ep^3 + 11.428/ep^2 + 
         25.02/ep)*nl - 33.805*nl^2}, {0.233607661, 0.4902282638, 
      1230.7 + 27.517/ep^4 + 204.05/ep^3 - 150.95/ep^2 - 421.12/ep + 
       (-29.215 - 10.319/ep^3 + 11.546/ep^2 + 24.644/ep)*nl - 33.793*nl^2}, 
     {0.233607661, 0.4967427546, 1229.7 + 27.513/ep^4 + 203.09/ep^3 - 
       152.81/ep^2 - 416.76/ep + (-27.309 - 10.317/ep^3 + 11.66/ep^2 + 
         24.281/ep)*nl - 33.787*nl^2}, {0.233607661, 0.5032572454, 
      1228.8 + 27.513/ep^4 + 202.19/ep^3 - 154.57/ep^2 - 412.63/ep + 
       (-25.445 - 10.317/ep^3 + 11.772/ep^2 + 23.931/ep)*nl - 33.787*nl^2}, 
     {0.233607661, 0.5097717362, 1228.1 + 27.517/ep^4 + 201.36/ep^3 - 
       156.23/ep^2 - 408.73/ep + (-23.62 - 10.319/ep^3 + 11.882/ep^2 + 
         23.593/ep)*nl - 33.793*nl^2}, {0.233607661, 0.5162862269, 
      1227.5 + 27.527/ep^4 + 200.58/ep^3 - 157.79/ep^2 - 405.04/ep + 
       (-21.833 - 10.323/ep^3 + 11.989/ep^2 + 23.268/ep)*nl - 33.805*nl^2}, 
     {0.233607661, 0.5228007177, 1227. + 27.541/ep^4 + 199.87/ep^3 - 
       159.26/ep^2 - 401.57/ep + (-20.081 - 10.328/ep^3 + 12.094/ep^2 + 
         22.955/ep)*nl - 33.822*nl^2}, {0.233607661, 0.5293152085, 
      1226.7 + 27.561/ep^4 + 199.21/ep^3 - 160.65/ep^2 - 398.32/ep + 
       (-18.363 - 10.335/ep^3 + 12.197/ep^2 + 22.653/ep)*nl - 33.846*nl^2}, 
     {0.233607661, 0.5358296993, 1226.5 + 27.585/ep^4 + 198.61/ep^3 - 
       161.95/ep^2 - 395.27/ep + (-16.676 - 10.344/ep^3 + 12.298/ep^2 + 
         22.364/ep)*nl - 33.876*nl^2}, {0.233607661, 0.54234419, 
      1226.4 + 27.614/ep^4 + 198.08/ep^3 - 163.16/ep^2 - 392.44/ep + 
       (-15.019 - 10.355/ep^3 + 12.397/ep^2 + 22.086/ep)*nl - 33.911*nl^2}, 
     {0.233607661, 0.5488586808, 1226.4 + 27.648/ep^4 + 197.59/ep^3 - 
       164.29/ep^2 - 389.8/ep + (-13.391 - 10.368/ep^3 + 12.494/ep^2 + 
         21.819/ep)*nl - 33.953*nl^2}, {0.233607661, 0.5553731716, 
      1226.6 + 27.686/ep^4 + 197.17/ep^3 - 165.33/ep^2 - 387.37/ep + 
       (-11.789 - 10.382/ep^3 + 12.589/ep^2 + 21.563/ep)*nl - 34.*nl^2}, 
     {0.233607661, 0.5618876624, 1226.9 + 27.73/ep^4 + 196.8/ep^3 - 
       166.3/ep^2 - 385.14/ep + (-10.212 - 10.399/ep^3 + 12.682/ep^2 + 
         21.318/ep)*nl - 34.054*nl^2}, {0.233607661, 0.5684021531, 
      1227.3 + 27.778/ep^4 + 196.49/ep^3 - 167.19/ep^2 - 383.11/ep + 
       (-8.6585 - 10.417/ep^3 + 12.774/ep^2 + 21.085/ep)*nl - 34.113*nl^2}, 
     {0.233607661, 0.5749166439, 1227.8 + 27.831/ep^4 + 196.23/ep^3 - 
       168./ep^2 - 381.27/ep + (-7.1278 - 10.437/ep^3 + 12.864/ep^2 + 
         20.862/ep)*nl - 34.178*nl^2}, {0.233607661, 0.5814311347, 
      1228.4 + 27.889/ep^4 + 196.03/ep^3 - 168.73/ep^2 - 379.62/ep + 
       (-5.6184 - 10.458/ep^3 + 12.952/ep^2 + 20.65/ep)*nl - 34.249*nl^2}, 
     {0.233607661, 0.5879456255, 1229.2 + 27.952/ep^4 + 195.88/ep^3 - 
       169.39/ep^2 - 378.17/ep + (-4.1293 - 10.482/ep^3 + 13.039/ep^2 + 
         20.448/ep)*nl - 34.326*nl^2}, {0.233607661, 0.5944601162, 
      1230. + 28.02/ep^4 + 195.79/ep^3 - 169.97/ep^2 - 376.91/ep + 
       (-2.6594 - 10.507/ep^3 + 13.124/ep^2 + 20.257/ep)*nl - 34.409*nl^2}, 
     {0.233607661, 0.600974607, 1230.9 + 28.092/ep^4 + 195.75/ep^3 - 
       170.47/ep^2 - 375.83/ep + (-1.208 - 10.534/ep^3 + 13.207/ep^2 + 
         20.077/ep)*nl - 34.498*nl^2}, {0.233607661, 0.6074890978, 
      1231.9 + 28.169/ep^4 + 195.77/ep^3 - 170.9/ep^2 - 374.95/ep + 
       (0.22589 - 10.563/ep^3 + 13.289/ep^2 + 19.907/ep)*nl - 34.593*nl^2}, 
     {0.233607661, 0.6140035886, 1232.9 + 28.251/ep^4 + 195.84/ep^3 - 
       171.26/ep^2 - 374.25/ep + (1.6428 - 10.594/ep^3 + 13.369/ep^2 + 
         19.747/ep)*nl - 34.694*nl^2}, {0.233607661, 0.6205180793, 
      1234.1 + 28.338/ep^4 + 195.97/ep^3 - 171.53/ep^2 - 373.74/ep + 
       (3.0434 - 10.627/ep^3 + 13.448/ep^2 + 19.598/ep)*nl - 34.801*nl^2}, 
     {0.233607661, 0.6270325701, 1235.3 + 28.43/ep^4 + 196.15/ep^3 - 
       171.73/ep^2 - 373.42/ep + (4.4281 - 10.661/ep^3 + 13.526/ep^2 + 
         19.459/ep)*nl - 34.913*nl^2}, {0.2295974259, 0.3581624206, 
      1469.7 + 28.428/ep^4 + 234.49/ep^3 - 98.148/ep^2 - 594.51/ep + 
       (-107.6 - 10.661/ep^3 + 8.4846/ep^2 + 30.814/ep)*nl - 34.936*nl^2}, 
     {0.2295974259, 0.3654361426, 1466.7 + 28.314/ep^4 + 231.77/ep^3 - 
       103.65/ep^2 - 582.4/ep + (-103.63 - 10.618/ep^3 + 8.7021/ep^2 + 
         30.06/ep)*nl - 34.796*nl^2}, {0.2295974259, 0.3727098647, 
      1463.6 + 28.206/ep^4 + 229.15/ep^3 - 108.85/ep^2 - 570.78/ep + 
       (-99.807 - 10.577/ep^3 + 8.9121/ep^2 + 29.332/ep)*nl - 34.663*nl^2}, 
     {0.2295974259, 0.3799835867, 1460.4 + 28.103/ep^4 + 226.64/ep^3 - 
       113.78/ep^2 - 559.64/ep + (-96.134 - 10.539/ep^3 + 9.1152/ep^2 + 
         28.628/ep)*nl - 34.537*nl^2}, {0.2295974259, 0.3872573087, 
      1457.2 + 28.007/ep^4 + 224.24/ep^3 - 118.45/ep^2 - 548.95/ep + 
       (-92.602 - 10.503/ep^3 + 9.3115/ep^2 + 27.948/ep)*nl - 34.419*nl^2}, 
     {0.2295974259, 0.3945310307, 1454. + 27.917/ep^4 + 221.94/ep^3 - 
       122.87/ep^2 - 538.72/ep + (-89.202 - 10.469/ep^3 + 9.5015/ep^2 + 
         27.292/ep)*nl - 34.308*nl^2}, {0.2295974259, 0.4018047527, 
      1450.9 + 27.832/ep^4 + 219.74/ep^3 - 127.05/ep^2 - 528.91/ep + 
       (-85.928 - 10.437/ep^3 + 9.6854/ep^2 + 26.657/ep)*nl - 34.204*nl^2}, 
     {0.2295974259, 0.4090784748, 1447.8 + 27.754/ep^4 + 217.64/ep^3 - 
       131.01/ep^2 - 519.53/ep + (-82.774 - 10.408/ep^3 + 9.8636/ep^2 + 
         26.045/ep)*nl - 34.108*nl^2}, {0.2295974259, 0.4163521968, 
      1444.7 + 27.682/ep^4 + 215.63/ep^3 - 134.76/ep^2 - 510.56/ep + 
       (-79.734 - 10.381/ep^3 + 10.036/ep^2 + 25.453/ep)*nl - 34.019*nl^2}, 
     {0.2295974259, 0.4236259188, 1441.8 + 27.616/ep^4 + 213.72/ep^3 - 
       138.32/ep^2 - 501.98/ep + (-76.802 - 10.356/ep^3 + 10.204/ep^2 + 
         24.881/ep)*nl - 33.938*nl^2}, {0.2295974259, 0.4308996408, 
      1439. + 27.555/ep^4 + 211.9/ep^3 - 141.68/ep^2 - 493.79/ep + 
       (-73.972 - 10.333/ep^3 + 10.366/ep^2 + 24.329/ep)*nl - 33.864*nl^2}, 
     {0.2295974259, 0.4381733628, 1436.4 + 27.501/ep^4 + 210.17/ep^3 - 
       144.86/ep^2 - 485.97/ep + (-71.239 - 10.313/ep^3 + 10.524/ep^2 + 
         23.796/ep)*nl - 33.797*nl^2}, {0.2295974259, 0.4454470849, 
      1433.9 + 27.453/ep^4 + 208.53/ep^3 - 147.87/ep^2 - 478.52/ep + 
       (-68.598 - 10.295/ep^3 + 10.677/ep^2 + 23.281/ep)*nl - 33.738*nl^2}, 
     {0.2295974259, 0.4527208069, 1431.6 + 27.411/ep^4 + 206.98/ep^3 - 
       150.72/ep^2 - 471.42/ep + (-66.045 - 10.279/ep^3 + 10.826/ep^2 + 
         22.784/ep)*nl - 33.686*nl^2}, {0.2295974259, 0.4599945289, 
      1429.5 + 27.375/ep^4 + 205.5/ep^3 - 153.41/ep^2 - 464.67/ep + 
       (-63.575 - 10.266/ep^3 + 10.971/ep^2 + 22.305/ep)*nl - 33.642*nl^2}, 
     {0.2295974259, 0.4672682509, 1427.6 + 27.345/ep^4 + 204.12/ep^3 - 
       155.95/ep^2 - 458.26/ep + (-61.183 - 10.254/ep^3 + 11.112/ep^2 + 
         21.842/ep)*nl - 33.605*nl^2}, {0.2295974259, 0.4745419729, 
      1425.8 + 27.321/ep^4 + 202.81/ep^3 - 158.35/ep^2 - 452.18/ep + 
       (-58.865 - 10.245/ep^3 + 11.249/ep^2 + 21.396/ep)*nl - 33.575*nl^2}, 
     {0.2295974259, 0.481815695, 1424.3 + 27.303/ep^4 + 201.58/ep^3 - 
       160.61/ep^2 - 446.43/ep + (-56.619 - 10.238/ep^3 + 11.383/ep^2 + 
         20.966/ep)*nl - 33.553*nl^2}, {0.2295974259, 0.489089417, 
      1423. + 27.291/ep^4 + 200.44/ep^3 - 162.74/ep^2 - 440.98/ep + 
       (-54.439 - 10.234/ep^3 + 11.514/ep^2 + 20.551/ep)*nl - 33.538*nl^2}, 
     {0.2295974259, 0.496363139, 1421.9 + 27.285/ep^4 + 199.37/ep^3 - 
       164.75/ep^2 - 435.85/ep + (-52.322 - 10.232/ep^3 + 11.641/ep^2 + 
         20.152/ep)*nl - 33.531*nl^2}, {0.2295974259, 0.503636861, 
      1421. + 27.285/ep^4 + 198.38/ep^3 - 166.64/ep^2 - 431.02/ep + 
       (-50.265 - 10.232/ep^3 + 11.765/ep^2 + 19.767/ep)*nl - 33.531*nl^2}, 
     {0.2295974259, 0.510910583, 1420.3 + 27.291/ep^4 + 197.46/ep^3 - 
       168.41/ep^2 - 426.49/ep + (-48.265 - 10.234/ep^3 + 11.886/ep^2 + 
         19.397/ep)*nl - 33.538*nl^2}, {0.2295974259, 0.518184305, 
      1419.8 + 27.303/ep^4 + 196.62/ep^3 - 170.06/ep^2 - 422.24/ep + 
       (-46.319 - 10.238/ep^3 + 12.004/ep^2 + 19.042/ep)*nl - 33.553*nl^2}, 
     {0.2295974259, 0.5254580271, 1419.6 + 27.321/ep^4 + 195.85/ep^3 - 
       171.61/ep^2 - 418.28/ep + (-44.424 - 10.245/ep^3 + 12.12/ep^2 + 
         18.7/ep)*nl - 33.575*nl^2}, {0.2295974259, 0.5327317491, 
      1419.5 + 27.345/ep^4 + 195.15/ep^3 - 173.06/ep^2 - 414.6/ep + 
       (-42.577 - 10.254/ep^3 + 12.233/ep^2 + 18.372/ep)*nl - 33.605*nl^2}, 
     {0.2295974259, 0.5400054711, 1419.7 + 27.375/ep^4 + 194.53/ep^3 - 
       174.4/ep^2 - 411.2/ep + (-40.775 - 10.266/ep^3 + 12.343/ep^2 + 
         18.057/ep)*nl - 33.642*nl^2}, {0.2295974259, 0.5472791931, 
      1420.1 + 27.411/ep^4 + 193.98/ep^3 - 175.64/ep^2 - 408.07/ep + 
       (-39.017 - 10.279/ep^3 + 12.451/ep^2 + 17.756/ep)*nl - 33.686*nl^2}, 
     {0.2295974259, 0.5545529151, 1420.7 + 27.453/ep^4 + 193.5/ep^3 - 
       176.79/ep^2 - 405.21/ep + (-37.3 - 10.295/ep^3 + 12.557/ep^2 + 
         17.467/ep)*nl - 33.738*nl^2}, {0.2295974259, 0.5618266372, 
      1421.5 + 27.501/ep^4 + 193.08/ep^3 - 177.84/ep^2 - 402.61/ep + 
       (-35.623 - 10.313/ep^3 + 12.66/ep^2 + 17.192/ep)*nl - 33.797*nl^2}, 
     {0.2295974259, 0.5691003592, 1422.5 + 27.555/ep^4 + 192.74/ep^3 - 
       178.79/ep^2 - 400.27/ep + (-33.982 - 10.333/ep^3 + 12.762/ep^2 + 
         16.929/ep)*nl - 33.864*nl^2}, {0.2295974259, 0.5763740812, 
      1423.6 + 27.616/ep^4 + 192.47/ep^3 - 179.66/ep^2 - 398.19/ep + 
       (-32.377 - 10.356/ep^3 + 12.861/ep^2 + 16.678/ep)*nl - 33.938*nl^2}, 
     {0.2295974259, 0.5836478032, 1425. + 27.682/ep^4 + 192.26/ep^3 - 
       180.43/ep^2 - 396.36/ep + (-30.805 - 10.381/ep^3 + 12.958/ep^2 + 
         16.44/ep)*nl - 34.019*nl^2}, {0.2295974259, 0.5909215252, 
      1426.6 + 27.754/ep^4 + 192.12/ep^3 - 181.12/ep^2 - 394.79/ep + 
       (-29.266 - 10.408/ep^3 + 13.053/ep^2 + 16.214/ep)*nl - 34.108*nl^2}, 
     {0.2295974259, 0.5981952473, 1428.3 + 27.832/ep^4 + 192.05/ep^3 - 
       181.71/ep^2 - 393.47/ep + (-27.758 - 10.437/ep^3 + 13.147/ep^2 + 
         16./ep)*nl - 34.204*nl^2}, {0.2295974259, 0.6054689693, 
      1430.2 + 27.917/ep^4 + 192.05/ep^3 - 182.21/ep^2 - 392.4/ep + 
       (-26.279 - 10.469/ep^3 + 13.238/ep^2 + 15.798/ep)*nl - 34.308*nl^2}, 
     {0.2295974259, 0.6127426913, 1432.2 + 28.007/ep^4 + 192.11/ep^3 - 
       182.63/ep^2 - 391.57/ep + (-24.83 - 10.503/ep^3 + 13.327/ep^2 + 
         15.608/ep)*nl - 34.419*nl^2}, {0.2295974259, 0.6200164133, 
      1434.4 + 28.103/ep^4 + 192.24/ep^3 - 182.95/ep^2 - 391./ep + 
       (-23.408 - 10.539/ep^3 + 13.415/ep^2 + 15.43/ep)*nl - 34.537*nl^2}, 
     {0.2295974259, 0.6272901353, 1436.8 + 28.206/ep^4 + 192.44/ep^3 - 
       183.18/ep^2 - 390.67/ep + (-22.014 - 10.577/ep^3 + 13.501/ep^2 + 
         15.264/ep)*nl - 34.663*nl^2}, {0.2295974259, 0.6345638574, 
      1439.2 + 28.314/ep^4 + 192.7/ep^3 - 183.32/ep^2 - 390.59/ep + 
       (-20.647 - 10.618/ep^3 + 13.585/ep^2 + 15.11/ep)*nl - 34.796*nl^2}, 
     {0.2295974259, 0.6418375794, 1441.8 + 28.428/ep^4 + 193.03/ep^3 - 
       183.37/ep^2 - 390.75/ep + (-19.306 - 10.661/ep^3 + 13.667/ep^2 + 
         14.968/ep)*nl - 34.936*nl^2}, {0.2247123227, 0.3419790037, 
      1643.8 + 28.426/ep^4 + 235.97/ep^3 - 100.17/ep^2 - 641.75/ep + 
       (-137.23 - 10.66/ep^3 + 7.9923/ep^2 + 28.318/ep)*nl - 34.962*nl^2}, 
     {0.2247123227, 0.3500826445, 1639.9 + 28.284/ep^4 + 232.68/ep^3 - 
       106.79/ep^2 - 626.34/ep + (-132.29 - 10.607/ep^3 + 8.2516/ep^2 + 
         27.447/ep)*nl - 34.788*nl^2}, {0.2247123227, 0.3581862854, 
      1635.9 + 28.15/ep^4 + 229.54/ep^3 - 113.01/ep^2 - 611.63/ep + 
       (-127.57 - 10.556/ep^3 + 8.5008/ep^2 + 26.609/ep)*nl - 34.622*nl^2}, 
     {0.2247123227, 0.3662899262, 1631.6 + 28.023/ep^4 + 226.54/ep^3 - 
       118.85/ep^2 - 597.58/ep + (-123.06 - 10.509/ep^3 + 8.7403/ep^2 + 
         25.803/ep)*nl - 34.466*nl^2}, {0.2247123227, 0.374393567, 
      1627.3 + 27.903/ep^4 + 223.67/ep^3 - 124.35/ep^2 - 584.17/ep + 
       (-118.74 - 10.464/ep^3 + 8.9708/ep^2 + 25.027/ep)*nl - 34.319*nl^2}, 
     {0.2247123227, 0.3824972079, 1623. + 27.791/ep^4 + 220.94/ep^3 - 
       129.52/ep^2 - 571.38/ep + (-114.62 - 10.422/ep^3 + 9.1927/ep^2 + 
         24.28/ep)*nl - 34.181*nl^2}, {0.2247123227, 0.3906008487, 
      1618.7 + 27.687/ep^4 + 218.33/ep^3 - 134.37/ep^2 - 559.18/ep + 
       (-110.67 - 10.383/ep^3 + 9.4065/ep^2 + 23.561/ep)*nl - 34.053*nl^2}, 
     {0.2247123227, 0.3987044896, 1614.4 + 27.59/ep^4 + 215.85/ep^3 - 
       138.94/ep^2 - 547.56/ep + (-106.9 - 10.346/ep^3 + 9.6126/ep^2 + 
         22.868/ep)*nl - 33.933*nl^2}, {0.2247123227, 0.4068081304, 
      1610.3 + 27.5/ep^4 + 213.5/ep^3 - 143.24/ep^2 - 536.5/ep + 
       (-103.28 - 10.312/ep^3 + 9.8114/ep^2 + 22.202/ep)*nl - 33.823*nl^2}, 
     {0.2247123227, 0.4149117712, 1606.4 + 27.418/ep^4 + 211.26/ep^3 - 
       147.28/ep^2 - 525.98/ep + (-99.809 - 10.282/ep^3 + 10.003/ep^2 + 
         21.56/ep)*nl - 33.722*nl^2}, {0.2247123227, 0.4230154121, 
      1602.6 + 27.343/ep^4 + 209.14/ep^3 - 151.08/ep^2 - 515.98/ep + 
       (-96.484 - 10.254/ep^3 + 10.189/ep^2 + 20.942/ep)*nl - 33.63*nl^2}, 
     {0.2247123227, 0.4311190529, 1599. + 27.276/ep^4 + 207.13/ep^3 - 
       154.65/ep^2 - 506.49/ep + (-93.295 - 10.228/ep^3 + 10.368/ep^2 + 
         20.347/ep)*nl - 33.547*nl^2}, {0.2247123227, 0.4392226937, 
      1595.7 + 27.216/ep^4 + 205.23/ep^3 - 158.01/ep^2 - 497.48/ep + 
       (-90.233 - 10.206/ep^3 + 10.542/ep^2 + 19.774/ep)*nl - 33.474*nl^2}, 
     {0.2247123227, 0.4473263346, 1592.6 + 27.164/ep^4 + 203.43/ep^3 - 
       161.17/ep^2 - 488.95/ep + (-87.293 - 10.186/ep^3 + 10.71/ep^2 + 
         19.222/ep)*nl - 33.409*nl^2}, {0.2247123227, 0.4554299754, 
      1589.8 + 27.119/ep^4 + 201.75/ep^3 - 164.13/ep^2 - 480.88/ep + 
       (-84.467 - 10.17/ep^3 + 10.873/ep^2 + 18.692/ep)*nl - 33.354*nl^2}, 
     {0.2247123227, 0.4635336162, 1587.3 + 27.082/ep^4 + 200.16/ep^3 - 
       166.92/ep^2 - 473.26/ep + (-81.75 - 10.156/ep^3 + 11.031/ep^2 + 
         18.181/ep)*nl - 33.308*nl^2}, {0.2247123227, 0.4716372571, 
      1585. + 27.052/ep^4 + 198.68/ep^3 - 169.53/ep^2 - 466.08/ep + 
       (-79.135 - 10.144/ep^3 + 11.184/ep^2 + 17.689/ep)*nl - 33.272*nl^2}, 
     {0.2247123227, 0.4797408979, 1583.1 + 27.029/ep^4 + 197.3/ep^3 - 
       171.97/ep^2 - 459.32/ep + (-76.617 - 10.136/ep^3 + 11.333/ep^2 + 
         17.216/ep)*nl - 33.244*nl^2}, {0.2247123227, 0.4878445387, 
      1581.5 + 27.014/ep^4 + 196.02/ep^3 - 174.26/ep^2 - 452.98/ep + 
       (-74.19 - 10.13/ep^3 + 11.477/ep^2 + 16.762/ep)*nl - 33.226*nl^2}, 
     {0.2247123227, 0.4959481796, 1580.2 + 27.007/ep^4 + 194.83/ep^3 - 
       176.4/ep^2 - 447.03/ep + (-71.851 - 10.128/ep^3 + 11.618/ep^2 + 
         16.325/ep)*nl - 33.216*nl^2}, {0.2247123227, 0.5040518204, 
      1579.2 + 27.007/ep^4 + 193.73/ep^3 - 178.4/ep^2 - 441.48/ep + 
       (-69.594 - 10.128/ep^3 + 11.755/ep^2 + 15.906/ep)*nl - 33.216*nl^2}, 
     {0.2247123227, 0.5121554613, 1578.6 + 27.014/ep^4 + 192.73/ep^3 - 
       180.26/ep^2 - 436.32/ep + (-67.414 - 10.13/ep^3 + 11.888/ep^2 + 
         15.503/ep)*nl - 33.226*nl^2}, {0.2247123227, 0.5202591021, 
      1578.3 + 27.029/ep^4 + 191.82/ep^3 - 181.99/ep^2 - 431.53/ep + 
       (-65.309 - 10.136/ep^3 + 12.018/ep^2 + 15.116/ep)*nl - 33.244*nl^2}, 
     {0.2247123227, 0.5283627429, 1578.3 + 27.052/ep^4 + 191./ep^3 - 
       183.59/ep^2 - 427.12/ep + (-63.272 - 10.144/ep^3 + 12.144/ep^2 + 
         14.746/ep)*nl - 33.272*nl^2}, {0.2247123227, 0.5364663838, 
      1578.6 + 27.082/ep^4 + 190.27/ep^3 - 185.08/ep^2 - 423.06/ep + 
       (-61.302 - 10.156/ep^3 + 12.267/ep^2 + 14.391/ep)*nl - 33.308*nl^2}, 
     {0.2247123227, 0.5445700246, 1579.3 + 27.119/ep^4 + 189.63/ep^3 - 
       186.44/ep^2 - 419.36/ep + (-59.395 - 10.17/ep^3 + 12.388/ep^2 + 
         14.051/ep)*nl - 33.354*nl^2}, {0.2247123227, 0.5526736654, 
      1580.2 + 27.164/ep^4 + 189.07/ep^3 - 187.69/ep^2 - 416.01/ep + 
       (-57.547 - 10.186/ep^3 + 12.505/ep^2 + 13.727/ep)*nl - 33.409*nl^2}, 
     {0.2247123227, 0.5607773063, 1581.5 + 27.216/ep^4 + 188.6/ep^3 - 
       188.82/ep^2 - 413./ep + (-55.756 - 10.206/ep^3 + 12.62/ep^2 + 
         13.417/ep)*nl - 33.474*nl^2}, {0.2247123227, 0.5688809471, 
      1583.1 + 27.276/ep^4 + 188.22/ep^3 - 189.85/ep^2 - 410.34/ep + 
       (-54.019 - 10.228/ep^3 + 12.732/ep^2 + 13.122/ep)*nl - 33.547*nl^2}, 
     {0.2247123227, 0.5769845879, 1585. + 27.343/ep^4 + 187.92/ep^3 - 
       190.77/ep^2 - 408.01/ep + (-52.334 - 10.254/ep^3 + 12.841/ep^2 + 
         12.841/ep)*nl - 33.63*nl^2}, {0.2247123227, 0.5850882288, 
      1587.2 + 27.418/ep^4 + 187.7/ep^3 - 191.58/ep^2 - 406.01/ep + 
       (-50.697 - 10.282/ep^3 + 12.948/ep^2 + 12.574/ep)*nl - 33.722*nl^2}, 
     {0.2247123227, 0.5931918696, 1589.6 + 27.5/ep^4 + 187.57/ep^3 - 
       192.29/ep^2 - 404.34/ep + (-49.108 - 10.312/ep^3 + 13.053/ep^2 + 
         12.321/ep)*nl - 33.823*nl^2}, {0.2247123227, 0.6012955104, 
      1592.4 + 27.59/ep^4 + 187.52/ep^3 - 192.89/ep^2 - 402.99/ep + 
       (-47.565 - 10.346/ep^3 + 13.155/ep^2 + 12.081/ep)*nl - 33.933*nl^2}, 
     {0.2247123227, 0.6093991513, 1595.4 + 27.687/ep^4 + 187.55/ep^3 - 
       193.39/ep^2 - 401.97/ep + (-46.066 - 10.383/ep^3 + 13.255/ep^2 + 
         11.856/ep)*nl - 34.053*nl^2}, {0.2247123227, 0.6175027921, 
      1598.6 + 27.791/ep^4 + 187.66/ep^3 - 193.78/ep^2 - 401.27/ep + 
       (-44.609 - 10.422/ep^3 + 13.352/ep^2 + 11.644/ep)*nl - 34.181*nl^2}, 
     {0.2247123227, 0.625606433, 1602.1 + 27.903/ep^4 + 187.86/ep^3 - 
       194.07/ep^2 - 400.89/ep + (-43.194 - 10.464/ep^3 + 13.448/ep^2 + 
         11.446/ep)*nl - 34.319*nl^2}, {0.2247123227, 0.6337100738, 
      1605.8 + 28.023/ep^4 + 188.13/ep^3 - 194.24/ep^2 - 400.84/ep + 
       (-41.821 - 10.509/ep^3 + 13.541/ep^2 + 11.261/ep)*nl - 34.466*nl^2}, 
     {0.2247123227, 0.6418137146, 1609.8 + 28.15/ep^4 + 188.49/ep^3 - 
       194.31/ep^2 - 401.1/ep + (-40.487 - 10.556/ep^3 + 13.632/ep^2 + 
         11.09/ep)*nl - 34.622*nl^2}, {0.2247123227, 0.6499173555, 
      1613.9 + 28.284/ep^4 + 188.94/ep^3 - 194.26/ep^2 - 401.69/ep + 
       (-39.194 - 10.607/ep^3 + 13.72/ep^2 + 10.933/ep)*nl - 34.788*nl^2}, 
     {0.2247123227, 0.6580209963, 1618.2 + 28.426/ep^4 + 189.46/ep^3 - 
       194.1/ep^2 - 402.59/ep + (-37.941 - 10.66/ep^3 + 13.806/ep^2 + 
         10.79/ep)*nl - 34.962*nl^2}, {0.2188164144, 0.3244112528, 
      1792.8 + 28.424/ep^4 + 237.48/ep^3 - 100.83/ep^2 - 686.57/ep + 
       (-163.7 - 10.659/ep^3 + 7.4231/ep^2 + 26.178/ep)*nl - 34.99*nl^2}, 
     {0.2188164144, 0.3334158039, 1788. + 28.249/ep^4 + 233.52/ep^3 - 
       108.82/ep^2 - 667.09/ep + (-157.55 - 10.593/ep^3 + 7.7341/ep^2 + 
         25.173/ep)*nl - 34.775*nl^2}, {0.2188164144, 0.3424203551, 
      1782.8 + 28.083/ep^4 + 229.74/ep^3 - 116.27/ep^2 - 648.58/ep + 
       (-151.71 - 10.531/ep^3 + 8.031/ep^2 + 24.21/ep)*nl - 34.57*nl^2}, 
     {0.2188164144, 0.3514249062, 1777.3 + 27.926/ep^4 + 226.15/ep^3 - 
       123.2/ep^2 - 630.99/ep + (-146.17 - 10.472/ep^3 + 8.3147/ep^2 + 
         23.289/ep)*nl - 34.377*nl^2}, {0.2188164144, 0.3604294573, 
      1771.6 + 27.779/ep^4 + 222.73/ep^3 - 129.67/ep^2 - 614.29/ep + 
       (-140.9 - 10.417/ep^3 + 8.5861/ep^2 + 22.405/ep)*nl - 34.195*nl^2}, 
     {0.2188164144, 0.3694340085, 1765.9 + 27.64/ep^4 + 219.48/ep^3 - 
       135.7/ep^2 - 598.45/ep + (-135.9 - 10.365/ep^3 + 8.8459/ep^2 + 
         21.559/ep)*nl - 34.025*nl^2}, {0.2188164144, 0.3784385596, 
      1760.1 + 27.511/ep^4 + 216.4/ep^3 - 141.32/ep^2 - 583.41/ep + 
       (-131.15 - 10.317/ep^3 + 9.0948/ep^2 + 20.747/ep)*nl - 33.866*nl^2}, 
     {0.2188164144, 0.3874431108, 1754.4 + 27.391/ep^4 + 213.48/ep^3 - 
       146.57/ep^2 - 569.17/ep + (-126.63 - 10.272/ep^3 + 9.3334/ep^2 + 
         19.968/ep)*nl - 33.718*nl^2}, {0.2188164144, 0.3964476619, 
      1748.8 + 27.28/ep^4 + 210.71/ep^3 - 151.46/ep^2 - 555.67/ep + 
       (-122.33 - 10.23/ep^3 + 9.5625/ep^2 + 19.221/ep)*nl - 33.582*nl^2}, 
     {0.2188164144, 0.405452213, 1743.5 + 27.179/ep^4 + 208.09/ep^3 - 
       156.03/ep^2 - 542.9/ep + (-118.24 - 10.192/ep^3 + 9.7826/ep^2 + 
         18.504/ep)*nl - 33.457*nl^2}, {0.2188164144, 0.4144567642, 
      1738.4 + 27.087/ep^4 + 205.62/ep^3 - 160.29/ep^2 - 530.83/ep + 
       (-114.34 - 10.158/ep^3 + 9.9943/ep^2 + 17.816/ep)*nl - 33.344*nl^2}, 
     {0.2188164144, 0.4234613153, 1733.6 + 27.004/ep^4 + 203.29/ep^3 - 
       164.27/ep^2 - 519.43/ep + (-110.63 - 10.126/ep^3 + 10.198/ep^2 + 
         17.156/ep)*nl - 33.241*nl^2}, {0.2188164144, 0.4324658665, 
      1729.1 + 26.93/ep^4 + 201.1/ep^3 - 167.99/ep^2 - 508.68/ep + 
       (-107.09 - 10.099/ep^3 + 10.394/ep^2 + 16.522/ep)*nl - 33.151*nl^2}, 
     {0.2188164144, 0.4414704176, 1725. + 26.865/ep^4 + 199.04/ep^3 - 
       171.45/ep^2 - 498.56/ep + (-103.71 - 10.074/ep^3 + 10.583/ep^2 + 
         15.914/ep)*nl - 33.071*nl^2}, {0.2188164144, 0.4504749687, 
      1721.2 + 26.81/ep^4 + 197.11/ep^3 - 174.68/ep^2 - 489.04/ep + 
       (-100.49 - 10.054/ep^3 + 10.766/ep^2 + 15.33/ep)*nl - 33.003*nl^2}, 
     {0.2188164144, 0.4594795199, 1717.9 + 26.764/ep^4 + 195.31/ep^3 - 
       177.69/ep^2 - 480.1/ep + (-97.418 - 10.036/ep^3 + 10.942/ep^2 + 
         14.77/ep)*nl - 32.946*nl^2}, {0.2188164144, 0.468484071, 
      1715. + 26.727/ep^4 + 193.64/ep^3 - 180.49/ep^2 - 471.73/ep + 
       (-94.48 - 10.023/ep^3 + 11.113/ep^2 + 14.233/ep)*nl - 32.901*nl^2}, 
     {0.2188164144, 0.4774886222, 1712.5 + 26.699/ep^4 + 192.08/ep^3 - 
       183.09/ep^2 - 463.92/ep + (-91.672 - 10.012/ep^3 + 11.277/ep^2 + 
         13.717/ep)*nl - 32.867*nl^2}, {0.2188164144, 0.4864931733, 
      1710.5 + 26.681/ep^4 + 190.65/ep^3 - 185.51/ep^2 - 456.63/ep + 
       (-88.986 - 10.005/ep^3 + 11.437/ep^2 + 13.223/ep)*nl - 32.844*nl^2}, 
     {0.2188164144, 0.4954977244, 1709. + 26.672/ep^4 + 189.34/ep^3 - 
       187.76/ep^2 - 449.87/ep + (-86.415 - 10.002/ep^3 + 11.592/ep^2 + 
         12.748/ep)*nl - 32.833*nl^2}, {0.2188164144, 0.5045022756, 
      1707.9 + 26.672/ep^4 + 188.13/ep^3 - 189.84/ep^2 - 443.61/ep + 
       (-83.954 - 10.002/ep^3 + 11.742/ep^2 + 12.294/ep)*nl - 32.833*nl^2}, 
     {0.2188164144, 0.5135068267, 1707.3 + 26.681/ep^4 + 187.05/ep^3 - 
       191.76/ep^2 - 437.84/ep + (-81.596 - 10.005/ep^3 + 11.888/ep^2 + 
         11.859/ep)*nl - 32.844*nl^2}, {0.2188164144, 0.5225113778, 
      1707.2 + 26.699/ep^4 + 186.07/ep^3 - 193.54/ep^2 - 432.56/ep + 
       (-79.334 - 10.012/ep^3 + 12.029/ep^2 + 11.442/ep)*nl - 32.867*nl^2}, 
     {0.2188164144, 0.531515929, 1707.5 + 26.727/ep^4 + 185.2/ep^3 - 
       195.16/ep^2 - 427.74/ep + (-77.165 - 10.023/ep^3 + 12.167/ep^2 + 
         11.043/ep)*nl - 32.901*nl^2}, {0.2188164144, 0.5405204801, 
      1708.3 + 26.764/ep^4 + 184.44/ep^3 - 196.65/ep^2 - 423.38/ep + 
       (-75.084 - 10.036/ep^3 + 12.301/ep^2 + 10.662/ep)*nl - 32.946*nl^2}, 
     {0.2188164144, 0.5495250313, 1709.6 + 26.81/ep^4 + 183.79/ep^3 - 
       198./ep^2 - 419.48/ep + (-73.085 - 10.054/ep^3 + 12.431/ep^2 + 
         10.298/ep)*nl - 33.003*nl^2}, {0.2188164144, 0.5585295824, 
      1711.3 + 26.865/ep^4 + 183.24/ep^3 - 199.22/ep^2 - 416.01/ep + 
       (-71.164 - 10.074/ep^3 + 12.558/ep^2 + 9.9515/ep)*nl - 33.071*nl^2}, 
     {0.2188164144, 0.5675341335, 1713.4 + 26.93/ep^4 + 182.8/ep^3 - 
       200.32/ep^2 - 412.99/ep + (-69.318 - 10.099/ep^3 + 12.681/ep^2 + 
         9.621/ep)*nl - 33.151*nl^2}, {0.2188164144, 0.5765386847, 
      1716.1 + 27.004/ep^4 + 182.46/ep^3 - 201.29/ep^2 - 410.39/ep + 
       (-67.544 - 10.126/ep^3 + 12.802/ep^2 + 9.3067/ep)*nl - 33.241*nl^2}, 
     {0.2188164144, 0.5855432358, 1719.1 + 27.087/ep^4 + 182.22/ep^3 - 
       202.14/ep^2 - 408.21/ep + (-65.838 - 10.158/ep^3 + 12.919/ep^2 + 
         9.0084/ep)*nl - 33.344*nl^2}, {0.2188164144, 0.594547787, 
      1722.6 + 27.179/ep^4 + 182.08/ep^3 - 202.87/ep^2 - 406.46/ep + 
       (-64.198 - 10.192/ep^3 + 13.034/ep^2 + 8.7258/ep)*nl - 33.457*nl^2}, 
     {0.2188164144, 0.6035523381, 1726.4 + 27.28/ep^4 + 182.05/ep^3 - 
       203.47/ep^2 - 405.12/ep + (-62.621 - 10.23/ep^3 + 13.146/ep^2 + 
         8.4588/ep)*nl - 33.582*nl^2}, {0.2188164144, 0.6125568892, 
      1730.7 + 27.391/ep^4 + 182.11/ep^3 - 203.96/ep^2 - 404.2/ep + 
       (-61.105 - 10.272/ep^3 + 13.254/ep^2 + 8.2073/ep)*nl - 33.718*nl^2}, 
     {0.2188164144, 0.6215614404, 1735.3 + 27.511/ep^4 + 182.27/ep^3 - 
       204.32/ep^2 - 403.69/ep + (-59.649 - 10.317/ep^3 + 13.361/ep^2 + 
         7.9711/ep)*nl - 33.866*nl^2}, {0.2188164144, 0.6305659915, 
      1740.3 + 27.64/ep^4 + 182.54/ep^3 - 204.56/ep^2 - 403.59/ep + 
       (-58.251 - 10.365/ep^3 + 13.464/ep^2 + 7.7503/ep)*nl - 34.025*nl^2}, 
     {0.2188164144, 0.6395705427, 1745.7 + 27.779/ep^4 + 182.9/ep^3 - 
       204.68/ep^2 - 403.9/ep + (-56.911 - 10.417/ep^3 + 13.565/ep^2 + 
         7.5449/ep)*nl - 34.195*nl^2}, {0.2188164144, 0.6485750938, 
      1751.3 + 27.926/ep^4 + 183.36/ep^3 - 204.66/ep^2 - 404.62/ep + 
       (-55.627 - 10.472/ep^3 + 13.662/ep^2 + 7.355/ep)*nl - 34.377*nl^2}, 
     {0.2188164144, 0.6575796449, 1757.3 + 28.083/ep^4 + 183.93/ep^3 - 
       204.51/ep^2 - 405.75/ep + (-54.401 - 10.531/ep^3 + 13.758/ep^2 + 
         7.1806/ep)*nl - 34.57*nl^2}, {0.2188164144, 0.6665841961, 
      1763.6 + 28.249/ep^4 + 184.59/ep^3 - 204.22/ep^2 - 407.3/ep + 
       (-53.232 - 10.593/ep^3 + 13.85/ep^2 + 7.022/ep)*nl - 34.775*nl^2}, 
     {0.2188164144, 0.6755887472, 1770.1 + 28.424/ep^4 + 185.36/ep^3 - 
       203.79/ep^2 - 409.27/ep + (-52.121 - 10.659/ep^3 + 13.939/ep^2 + 
         6.8794/ep)*nl - 34.99*nl^2}, {0.2117796632, 0.305499778, 
      1921. + 28.422/ep^4 + 239.01/ep^3 - 100.16/ep^2 - 729.3/ep + 
       (-187.68 - 10.658/ep^3 + 6.766/ep^2 + 24.333/ep)*nl - 35.018*nl^2}, 
     {0.2117796632, 0.3154741484, 1915.3 + 28.207/ep^4 + 234.22/ep^3 - 
       109.83/ep^2 - 704.79/ep + (-180.02 - 10.578/ep^3 + 7.141/ep^2 + 
         23.176/ep)*nl - 34.753*nl^2}, {0.2117796632, 0.3254485187, 
      1908.9 + 28.003/ep^4 + 229.68/ep^3 - 118.75/ep^2 - 681.63/ep + 
       (-172.8 - 10.501/ep^3 + 7.4964/ep^2 + 22.073/ep)*nl - 34.502*nl^2}, 
     {0.2117796632, 0.3354228891, 1901.9 + 27.811/ep^4 + 225.38/ep^3 - 
       126.97/ep^2 - 659.76/ep + (-165.99 - 10.429/ep^3 + 7.8337/ep^2 + 
         21.023/ep)*nl - 34.265*nl^2}, {0.2117796632, 0.3453972594, 
      1894.5 + 27.63/ep^4 + 221.32/ep^3 - 134.57/ep^2 - 639.11/ep + 
       (-159.58 - 10.361/ep^3 + 8.1542/ep^2 + 20.021/ep)*nl - 34.042*nl^2}, 
     {0.2117796632, 0.3553716298, 1886.9 + 27.46/ep^4 + 217.47/ep^3 - 
       141.57/ep^2 - 619.62/ep + (-153.52 - 10.298/ep^3 + 8.4589/ep^2 + 
         19.066/ep)*nl - 33.833*nl^2}, {0.2117796632, 0.3653460002, 
      1879.3 + 27.302/ep^4 + 213.83/ep^3 - 148.05/ep^2 - 601.25/ep + 
       (-147.81 - 10.238/ep^3 + 8.7491/ep^2 + 18.154/ep)*nl - 33.637*nl^2}, 
     {0.2117796632, 0.3753203705, 1871.7 + 27.154/ep^4 + 210.39/ep^3 - 
       154.04/ep^2 - 583.93/ep + (-142.41 - 10.183/ep^3 + 9.0256/ep^2 + 
         17.284/ep)*nl - 33.456*nl^2}, {0.2117796632, 0.3852947409, 
      1864.2 + 27.019/ep^4 + 207.15/ep^3 - 159.57/ep^2 - 567.62/ep + 
       (-137.32 - 10.132/ep^3 + 9.2895/ep^2 + 16.452/ep)*nl - 33.289*nl^2}, 
     {0.2117796632, 0.3952691112, 1857. + 26.894/ep^4 + 204.1/ep^3 - 
       164.69/ep^2 - 552.28/ep + (-132.5 - 10.085/ep^3 + 9.5416/ep^2 + 
         15.657/ep)*nl - 33.135*nl^2}, {0.2117796632, 0.4052434816, 
      1850.2 + 26.781/ep^4 + 201.23/ep^3 - 169.43/ep^2 - 537.87/ep + 
       (-127.95 - 10.043/ep^3 + 9.7826/ep^2 + 14.897/ep)*nl - 32.996*nl^2}, 
     {0.2117796632, 0.415217852, 1843.7 + 26.679/ep^4 + 198.54/ep^3 - 
       173.81/ep^2 - 524.34/ep + (-123.64 - 10.005/ep^3 + 10.013/ep^2 + 
         14.171/ep)*nl - 32.87*nl^2}, {0.2117796632, 0.4251922223, 
      1837.7 + 26.588/ep^4 + 196.02/ep^3 - 177.86/ep^2 - 511.65/ep + 
       (-119.56 - 9.9707/ep^3 + 10.235/ep^2 + 13.476/ep)*nl - 32.759*nl^2}, 
     {0.2117796632, 0.4351665927, 1832.3 + 26.509/ep^4 + 193.66/ep^3 - 
       181.6/ep^2 - 499.79/ep + (-115.71 - 9.941/ep^3 + 10.447/ep^2 + 
         12.811/ep)*nl - 32.661*nl^2}, {0.2117796632, 0.445140963, 
      1827.3 + 26.441/ep^4 + 191.46/ep^3 - 185.07/ep^2 - 488.7/ep + 
       (-112.05 - 9.9155/ep^3 + 10.651/ep^2 + 12.175/ep)*nl - 32.577*nl^2}, 
     {0.2117796632, 0.4551153334, 1822.9 + 26.385/ep^4 + 189.43/ep^3 - 
       188.27/ep^2 - 478.37/ep + (-108.59 - 9.8943/ep^3 + 10.847/ep^2 + 
         11.566/ep)*nl - 32.508*nl^2}, {0.2117796632, 0.4650897037, 
      1819.2 + 26.339/ep^4 + 187.54/ep^3 - 191.22/ep^2 - 468.77/ep + 
       (-105.31 - 9.8773/ep^3 + 11.035/ep^2 + 10.983/ep)*nl - 32.452*nl^2}, 
     {0.2117796632, 0.4750640741, 1816. + 26.306/ep^4 + 185.8/ep^3 - 
       193.95/ep^2 - 459.86/ep + (-102.2 - 9.8646/ep^3 + 11.217/ep^2 + 
         10.426/ep)*nl - 32.41*nl^2}, {0.2117796632, 0.4850384445, 
      1813.5 + 26.283/ep^4 + 184.21/ep^3 - 196.46/ep^2 - 451.64/ep + 
       (-99.245 - 9.8561/ep^3 + 11.393/ep^2 + 9.8927/ep)*nl - 32.382*nl^2}, 
     {0.2117796632, 0.4950128148, 1811.6 + 26.272/ep^4 + 182.76/ep^3 - 
       198.77/ep^2 - 444.07/ep + (-96.441 - 9.8518/ep^3 + 11.562/ep^2 + 
         9.3826/ep)*nl - 32.368*nl^2}, {0.2117796632, 0.5049871852, 
      1810.4 + 26.272/ep^4 + 181.45/ep^3 - 200.89/ep^2 - 437.14/ep + 
       (-93.778 - 9.8518/ep^3 + 11.726/ep^2 + 8.8948/ep)*nl - 32.368*nl^2}, 
     {0.2117796632, 0.5149615555, 1809.8 + 26.283/ep^4 + 180.28/ep^3 - 
       202.83/ep^2 - 430.83/ep + (-91.248 - 9.8561/ep^3 + 11.884/ep^2 + 
         8.4286/ep)*nl - 32.382*nl^2}, {0.2117796632, 0.5249359259, 
      1810. + 26.306/ep^4 + 179.24/ep^3 - 204.6/ep^2 - 425.12/ep + 
       (-88.842 - 9.8646/ep^3 + 12.038/ep^2 + 7.9831/ep)*nl - 32.41*nl^2}, 
     {0.2117796632, 0.5349102963, 1810.7 + 26.339/ep^4 + 178.33/ep^3 - 
       206.21/ep^2 - 420./ep + (-86.555 - 9.8773/ep^3 + 12.187/ep^2 + 
         7.5578/ep)*nl - 32.452*nl^2}, {0.2117796632, 0.5448846666, 
      1812.1 + 26.385/ep^4 + 177.55/ep^3 - 207.66/ep^2 - 415.45/ep + 
       (-84.378 - 9.8943/ep^3 + 12.331/ep^2 + 7.1521/ep)*nl - 32.508*nl^2}, 
     {0.2117796632, 0.554859037, 1814.2 + 26.441/ep^4 + 176.9/ep^3 - 
       208.97/ep^2 - 411.47/ep + (-82.308 - 9.9155/ep^3 + 12.471/ep^2 + 
         6.7654/ep)*nl - 32.577*nl^2}, {0.2117796632, 0.5648334073, 
      1816.9 + 26.509/ep^4 + 176.38/ep^3 - 210.12/ep^2 - 408.03/ep + 
       (-80.338 - 9.941/ep^3 + 12.607/ep^2 + 6.3973/ep)*nl - 32.661*nl^2}, 
     {0.2117796632, 0.5748077777, 1820.2 + 26.588/ep^4 + 175.98/ep^3 - 
       211.14/ep^2 - 405.14/ep + (-78.463 - 9.9707/ep^3 + 12.74/ep^2 + 
         6.0473/ep)*nl - 32.759*nl^2}, {0.2117796632, 0.584782148, 
      1824.2 + 26.679/ep^4 + 175.7/ep^3 - 212.02/ep^2 - 402.79/ep + 
       (-76.679 - 10.005/ep^3 + 12.868/ep^2 + 5.7152/ep)*nl - 32.87*nl^2}, 
     {0.2117796632, 0.5947565184, 1828.7 + 26.781/ep^4 + 175.54/ep^3 - 
       212.76/ep^2 - 400.96/ep + (-74.983 - 10.043/ep^3 + 12.994/ep^2 + 
         5.4006/ep)*nl - 32.996*nl^2}, {0.2117796632, 0.6047308888, 
      1833.8 + 26.894/ep^4 + 175.51/ep^3 - 213.36/ep^2 - 399.66/ep + 
       (-73.371 - 10.085/ep^3 + 13.115/ep^2 + 5.1034/ep)*nl - 33.135*nl^2}, 
     {0.2117796632, 0.6147052591, 1839.5 + 27.019/ep^4 + 175.6/ep^3 - 
       213.83/ep^2 - 398.87/ep + (-71.841 - 10.132/ep^3 + 13.234/ep^2 + 
         4.8234/ep)*nl - 33.289*nl^2}, {0.2117796632, 0.6246796295, 
      1845.7 + 27.154/ep^4 + 175.81/ep^3 - 214.16/ep^2 - 398.61/ep + 
       (-70.39 - 10.183/ep^3 + 13.349/ep^2 + 4.5604/ep)*nl - 33.456*nl^2}, 
     {0.2117796632, 0.6346539998, 1852.5 + 27.302/ep^4 + 176.14/ep^3 - 
       214.35/ep^2 - 398.86/ep + (-69.017 - 10.238/ep^3 + 13.461/ep^2 + 
         4.3146/ep)*nl - 33.637*nl^2}, {0.2117796632, 0.6446283702, 
      1859.7 + 27.46/ep^4 + 176.58/ep^3 - 214.4/ep^2 - 399.63/ep + 
       (-67.721 - 10.298/ep^3 + 13.569/ep^2 + 4.0859/ep)*nl - 33.833*nl^2}, 
     {0.2117796632, 0.6546027406, 1867.5 + 27.63/ep^4 + 177.15/ep^3 - 
       214.29/ep^2 - 400.92/ep + (-66.502 - 10.361/ep^3 + 13.674/ep^2 + 
         3.8744/ep)*nl - 34.042*nl^2}, {0.2117796632, 0.6645771109, 
      1875.6 + 27.811/ep^4 + 177.84/ep^3 - 214.03/ep^2 - 402.74/ep + 
       (-65.359 - 10.429/ep^3 + 13.776/ep^2 + 3.6804/ep)*nl - 34.265*nl^2}, 
     {0.2117796632, 0.6745514813, 1884.2 + 28.003/ep^4 + 178.66/ep^3 - 
       213.6/ep^2 - 405.08/ep + (-64.295 - 10.501/ep^3 + 13.875/ep^2 + 
         3.5042/ep)*nl - 34.502*nl^2}, {0.2117796632, 0.6845258516, 
      1893.1 + 28.207/ep^4 + 179.59/ep^3 - 213./ep^2 - 407.96/ep + 
       (-63.31 - 10.578/ep^3 + 13.969/ep^2 + 3.3461/ep)*nl - 34.753*nl^2}, 
     {0.2117796632, 0.694500222, 1902.4 + 28.422/ep^4 + 180.65/ep^3 - 
       212.22/ep^2 - 411.38/ep + (-62.407 - 10.658/ep^3 + 14.06/ep^2 + 
         3.2066/ep)*nl - 35.018*nl^2}, {0.2034925199, 0.2853440701, 
      2032.2 + 28.42/ep^4 + 240.5/ep^3 - 98.189/ep^2 - 770.29/ep + 
       (-209.77 - 10.657/ep^3 + 6.0091/ep^2 + 22.725/ep)*nl - 35.042*nl^2}, 
     {0.2034925199, 0.2963520665, 2025.9 + 28.158/ep^4 + 234.73/ep^3 - 
       109.93/ep^2 - 739.58/ep + (-200.23 - 10.559/ep^3 + 6.4637/ep^2 + 
         21.395/ep)*nl - 34.719*nl^2}, {0.2034925199, 0.3073600629, 
      2018.1 + 27.91/ep^4 + 229.29/ep^3 - 120.61/ep^2 - 710.75/ep + 
       (-191.31 - 10.466/ep^3 + 6.8911/ep^2 + 20.138/ep)*nl - 34.413*nl^2}, 
     {0.2034925199, 0.3183680593, 2009.3 + 27.675/ep^4 + 224.16/ep^3 - 
       130.35/ep^2 - 683.71/ep + (-182.96 - 10.378/ep^3 + 7.2934/ep^2 + 
         18.947/ep)*nl - 34.124*nl^2}, {0.2034925199, 0.3293760557, 
      1999.9 + 27.455/ep^4 + 219.33/ep^3 - 139.23/ep^2 - 658.35/ep + 
       (-175.15 - 10.296/ep^3 + 7.6727/ep^2 + 17.818/ep)*nl - 33.852*nl^2}, 
     {0.2034925199, 0.3403840521, 1990. + 27.248/ep^4 + 214.78/ep^3 - 
       147.34/ep^2 - 634.58/ep + (-167.84 - 10.218/ep^3 + 8.0308/ep^2 + 
         16.748/ep)*nl - 33.597*nl^2}, {0.2034925199, 0.3513920486, 
      1979.9 + 27.055/ep^4 + 210.5/ep^3 - 154.74/ep^2 - 612.31/ep + 
       (-160.99 - 10.146/ep^3 + 8.3693/ep^2 + 15.732/ep)*nl - 33.359*nl^2}, 
     {0.2034925199, 0.362400045, 1969.9 + 26.876/ep^4 + 206.47/ep^3 - 
       161.51/ep^2 - 591.45/ep + (-154.57 - 10.078/ep^3 + 8.6897/ep^2 + 
         14.767/ep)*nl - 33.138*nl^2}, {0.2034925199, 0.3734080414, 
      1960. + 26.71/ep^4 + 202.69/ep^3 - 167.71/ep^2 - 571.94/ep + 
       (-148.55 - 10.016/ep^3 + 8.9934/ep^2 + 13.849/ep)*nl - 32.934*nl^2}, 
     {0.2034925199, 0.3844160378, 1950.4 + 26.559/ep^4 + 199.15/ep^3 - 
       173.37/ep^2 - 553.71/ep + (-142.91 - 9.9595/ep^3 + 9.2817/ep^2 + 
         12.976/ep)*nl - 32.747*nl^2}, {0.2034925199, 0.3954240342, 
      1941.3 + 26.421/ep^4 + 195.84/ep^3 - 178.56/ep^2 - 536.68/ep + 
       (-137.62 - 9.9078/ep^3 + 9.5556/ep^2 + 12.144/ep)*nl - 32.577*nl^2}, 
     {0.2034925199, 0.4064320306, 1932.7 + 26.297/ep^4 + 192.74/ep^3 - 
       183.31/ep^2 - 520.81/ep + (-132.65 - 9.8613/ep^3 + 9.8163/ep^2 + 
         11.353/ep)*nl - 32.424*nl^2}, {0.2034925199, 0.417440027, 
      1924.8 + 26.186/ep^4 + 189.85/ep^3 - 187.66/ep^2 - 506.03/ep + 
       (-127.98 - 9.8199/ep^3 + 10.065/ep^2 + 10.598/ep)*nl - 32.288*nl^2}, 
     {0.2034925199, 0.4284480234, 1917.5 + 26.09/ep^4 + 187.17/ep^3 - 
       191.64/ep^2 - 492.3/ep + (-123.6 - 9.7837/ep^3 + 10.302/ep^2 + 
         9.879/ep)*nl - 32.169*nl^2}, {0.2034925199, 0.4394560198, 
      1911. + 26.007/ep^4 + 184.68/ep^3 - 195.28/ep^2 - 479.57/ep + 
       (-119.48 - 9.7527/ep^3 + 10.528/ep^2 + 9.1931/ep)*nl - 32.067*nl^2}, 
     {0.2034925199, 0.4504640162, 1905.3 + 25.938/ep^4 + 182.38/ep^3 - 
       198.62/ep^2 - 467.8/ep + (-115.61 - 9.7269/ep^3 + 10.745/ep^2 + 
         8.5388/ep)*nl - 31.982*nl^2}, {0.2034925199, 0.4614720126, 
      1900.4 + 25.883/ep^4 + 180.27/ep^3 - 201.66/ep^2 - 456.95/ep + 
       (-111.97 - 9.7062/ep^3 + 10.953/ep^2 + 7.9144/ep)*nl - 31.914*nl^2}, 
     {0.2034925199, 0.472480009, 1896.4 + 25.842/ep^4 + 178.34/ep^3 - 
       204.45/ep^2 - 446.98/ep + (-108.55 - 9.6907/ep^3 + 11.152/ep^2 + 
         7.3185/ep)*nl - 31.863*nl^2}, {0.2034925199, 0.4834880054, 
      1893.2 + 25.814/ep^4 + 176.58/ep^3 - 206.99/ep^2 - 437.85/ep + 
       (-105.33 - 9.6803/ep^3 + 11.344/ep^2 + 6.7497/ep)*nl - 31.829*nl^2}, 
     {0.2034925199, 0.4944960018, 1891. + 25.8/ep^4 + 175./ep^3 - 
       209.3/ep^2 - 429.54/ep + (-102.3 - 9.6752/ep^3 + 11.528/ep^2 + 
         6.2069/ep)*nl - 31.812*nl^2}, {0.2034925199, 0.5055039982, 
      1889.6 + 25.8/ep^4 + 173.58/ep^3 - 211.4/ep^2 - 422.03/ep + 
       (-99.445 - 9.6752/ep^3 + 11.706/ep^2 + 5.6889/ep)*nl - 31.812*nl^2}, 
     {0.2034925199, 0.5165119946, 1889.2 + 25.814/ep^4 + 172.32/ep^3 - 
       213.3/ep^2 - 415.27/ep + (-96.757 - 9.6803/ep^3 + 11.877/ep^2 + 
         5.1947/ep)*nl - 31.829*nl^2}, {0.2034925199, 0.527519991, 
      1889.6 + 25.842/ep^4 + 171.22/ep^3 - 215.01/ep^2 - 409.26/ep + 
       (-94.226 - 9.6907/ep^3 + 12.042/ep^2 + 4.7233/ep)*nl - 31.863*nl^2}, 
     {0.2034925199, 0.5385279874, 1891. + 25.883/ep^4 + 170.28/ep^3 - 
       216.55/ep^2 - 403.98/ep + (-91.841 - 9.7062/ep^3 + 12.202/ep^2 + 
         4.2739/ep)*nl - 31.914*nl^2}, {0.2034925199, 0.5495359838, 
      1893.2 + 25.938/ep^4 + 169.49/ep^3 - 217.91/ep^2 - 399.39/ep + 
       (-89.595 - 9.7269/ep^3 + 12.357/ep^2 + 3.8458/ep)*nl - 31.982*nl^2}, 
     {0.2034925199, 0.5605439802, 1896.4 + 26.007/ep^4 + 168.86/ep^3 - 
       219.12/ep^2 - 395.5/ep + (-87.48 - 9.7527/ep^3 + 12.506/ep^2 + 
         3.4384/ep)*nl - 32.067*nl^2}, {0.2034925199, 0.5715519766, 
      1900.4 + 26.09/ep^4 + 168.37/ep^3 - 220.16/ep^2 - 392.28/ep + 
       (-85.49 - 9.7837/ep^3 + 12.652/ep^2 + 3.0511/ep)*nl - 32.169*nl^2}, 
     {0.2034925199, 0.582559973, 1905.2 + 26.186/ep^4 + 168.03/ep^3 - 
       221.06/ep^2 - 389.72/ep + (-83.617 - 9.8199/ep^3 + 12.792/ep^2 + 
         2.6834/ep)*nl - 32.288*nl^2}, {0.2034925199, 0.5935679694, 
      1910.9 + 26.297/ep^4 + 167.84/ep^3 - 221.8/ep^2 - 387.82/ep + 
       (-81.857 - 9.8613/ep^3 + 12.929/ep^2 + 2.3349/ep)*nl - 32.424*nl^2}, 
     {0.2034925199, 0.6045759658, 1917.4 + 26.421/ep^4 + 167.79/ep^3 - 
       222.39/ep^2 - 386.57/ep + (-80.206 - 9.9078/ep^3 + 13.061/ep^2 + 
         2.0054/ep)*nl - 32.577*nl^2}, {0.2034925199, 0.6155839622, 
      1924.7 + 26.559/ep^4 + 167.89/ep^3 - 222.84/ep^2 - 385.96/ep + 
       (-78.66 - 9.9595/ep^3 + 13.189/ep^2 + 1.6947/ep)*nl - 32.747*nl^2}, 
     {0.2034925199, 0.6265919586, 1932.7 + 26.71/ep^4 + 168.13/ep^3 - 
       223.13/ep^2 - 386./ep + (-77.215 - 10.016/ep^3 + 13.314/ep^2 + 
         1.4026/ep)*nl - 32.934*nl^2}, {0.2034925199, 0.637599955, 
      1941.5 + 26.876/ep^4 + 168.51/ep^3 - 223.26/ep^2 - 386.67/ep + 
       (-75.871 - 10.078/ep^3 + 13.435/ep^2 + 1.1291/ep)*nl - 33.138*nl^2}, 
     {0.2034925199, 0.6486079514, 1951. + 27.055/ep^4 + 169.04/ep^3 - 
       223.23/ep^2 - 387.99/ep + (-74.627 - 10.146/ep^3 + 13.551/ep^2 + 
         0.87434/ep)*nl - 33.359*nl^2}, {0.2034925199, 0.6596159479, 
      1961.1 + 27.248/ep^4 + 169.71/ep^3 - 223.04/ep^2 - 389.95/ep + 
       (-73.481 - 10.218/ep^3 + 13.664/ep^2 + 0.63851/ep)*nl - 33.597*nl^2}, 
     {0.2034925199, 0.6706239443, 1971.8 + 27.455/ep^4 + 170.53/ep^3 - 
       222.66/ep^2 - 392.57/ep + (-72.435 - 10.296/ep^3 + 13.773/ep^2 + 
         0.42191/ep)*nl - 33.852*nl^2}, {0.2034925199, 0.6816319407, 
      1983.2 + 27.675/ep^4 + 171.49/ep^3 - 222.1/ep^2 - 395.85/ep + 
       (-71.491 - 10.378/ep^3 + 13.877/ep^2 + 0.22498/ep)*nl - 34.124*nl^2}, 
     {0.2034925199, 0.6926399371, 1995. + 27.91/ep^4 + 172.6/ep^3 - 
       221.33/ep^2 - 399.81/ep + (-70.652 - 10.466/ep^3 + 13.977/ep^2 + 
         0.048291/ep)*nl - 34.413*nl^2}, {0.2034925199, 0.7036479335, 
      2007.4 + 28.158/ep^4 + 173.86/ep^3 - 220.34/ep^2 - 404.45/ep + 
       (-69.922 - 10.559/ep^3 + 14.073/ep^2 - 0.10743/ep)*nl - 34.719*nl^2}, 
     {0.2034925199, 0.7146559299, 2020.1 + 28.42/ep^4 + 175.27/ep^3 - 
       219.1/ep^2 - 409.81/ep + (-69.306 - 10.657/ep^3 + 14.163/ep^2 - 
         0.2413/ep)*nl - 35.042*nl^2}, {0.1938846287, 0.2641131677, 
      2130.2 + 28.418/ep^4 + 241.94/ep^3 - 95.002/ep^2 - 809.97/ep + 
       (-230.51 - 10.657/ep^3 + 5.1403/ep^2 + 21.297/ep)*nl - 35.056*nl^2}, 
     {0.1938846287, 0.2762099284, 2123.5 + 28.101/ep^4 + 234.99/ep^3 - 
       109.26/ep^2 - 771.62/ep + (-218.64 - 10.538/ep^3 + 5.6942/ep^2 + 
         19.777/ep)*nl - 34.666*nl^2}, {0.1938846287, 0.288306689, 
      2114.4 + 27.802/ep^4 + 228.48/ep^3 - 122.05/ep^2 - 735.91/ep + 
       (-207.63 - 10.426/ep^3 + 6.21/ep^2 + 18.35/ep)*nl - 34.296*nl^2}, 
     {0.1938846287, 0.3004034496, 2103.5 + 27.518/ep^4 + 222.37/ep^3 - 
       133.54/ep^2 - 702.68/ep + (-197.42 - 10.319/ep^3 + 6.6913/ep^2 + 
         17.01/ep)*nl - 33.947*nl^2}, {0.1938846287, 0.3125002103, 
      2091.5 + 27.252/ep^4 + 216.66/ep^3 - 143.87/ep^2 - 671.75/ep + 
       (-187.95 - 10.22/ep^3 + 7.141/ep^2 + 15.749/ep)*nl - 33.619*nl^2}, 
     {0.1938846287, 0.3245969709, 2078.7 + 27.002/ep^4 + 211.3/ep^3 - 
       153.18/ep^2 - 642.98/ep + (-179.15 - 10.126/ep^3 + 7.5621/ep^2 + 
         14.561/ep)*nl - 33.311*nl^2}, {0.1938846287, 0.3366937315, 
      2065.6 + 26.769/ep^4 + 206.29/ep^3 - 161.57/ep^2 - 616.22/ep + 
       (-170.97 - 10.038/ep^3 + 7.9569/ep^2 + 13.44/ep)*nl - 33.023*nl^2}, 
     {0.1938846287, 0.3487904921, 2052.4 + 26.553/ep^4 + 201.6/ep^3 - 
       169.13/ep^2 - 591.35/ep + (-163.37 - 9.9573/ep^3 + 8.3278/ep^2 + 
         12.38/ep)*nl - 32.756*nl^2}, {0.1938846287, 0.3608872528, 
      2039.4 + 26.353/ep^4 + 197.22/ep^3 - 175.96/ep^2 - 568.25/ep + 
       (-156.31 - 9.8824/ep^3 + 8.6767/ep^2 + 11.379/ep)*nl - 32.509*nl^2}, 
     {0.1938846287, 0.3729840134, 2026.8 + 26.17/ep^4 + 193.13/ep^3 - 
       182.14/ep^2 - 546.82/ep + (-149.73 - 9.8137/ep^3 + 9.0055/ep^2 + 
         10.431/ep)*nl - 32.284*nl^2}, {0.1938846287, 0.385080774, 
      2014.7 + 26.003/ep^4 + 189.32/ep^3 - 187.72/ep^2 - 526.96/ep + 
       (-143.62 - 9.7513/ep^3 + 9.3159/ep^2 + 9.5329/ep)*nl - 32.078*nl^2}, 
     {0.1938846287, 0.3971775347, 2003.4 + 25.854/ep^4 + 185.78/ep^3 - 
       192.76/ep^2 - 508.58/ep + (-137.92 - 9.6951/ep^3 + 9.6093/ep^2 + 
         8.6812/ep)*nl - 31.893*nl^2}, {0.1938846287, 0.4092742953, 
      1993. + 25.72/ep^4 + 182.5/ep^3 - 197.33/ep^2 - 491.61/ep + 
       (-132.62 - 9.6451/ep^3 + 9.8872/ep^2 + 7.8729/ep)*nl - 31.729*nl^2}, 
     {0.1938846287, 0.4213710559, 1983.5 + 25.604/ep^4 + 179.46/ep^3 - 
       201.46/ep^2 - 475.96/ep + (-127.68 - 9.6014/ep^3 + 10.151/ep^2 + 
         7.1051/ep)*nl - 31.585*nl^2}, {0.1938846287, 0.4334678165, 
      1975. + 25.504/ep^4 + 176.66/ep^3 - 205.19/ep^2 - 461.56/ep + 
       (-123.08 - 9.564/ep^3 + 10.401/ep^2 + 6.3754/ep)*nl - 31.462*nl^2}, 
     {0.1938846287, 0.4455645772, 1967.6 + 25.421/ep^4 + 174.09/ep^3 - 
       208.56/ep^2 - 448.37/ep + (-118.79 - 9.5328/ep^3 + 10.64/ep^2 + 
         5.6815/ep)*nl - 31.359*nl^2}, {0.1938846287, 0.4576613378, 
      1961.3 + 25.354/ep^4 + 171.74/ep^3 - 211.61/ep^2 - 436.31/ep + 
       (-114.79 - 9.5078/ep^3 + 10.867/ep^2 + 5.0212/ep)*nl - 31.277*nl^2}, 
     {0.1938846287, 0.4697580984, 1956.2 + 25.304/ep^4 + 169.61/ep^3 - 
       214.37/ep^2 - 425.35/ep + (-111.06 - 9.489/ep^3 + 11.084/ep^2 + 
         4.3925/ep)*nl - 31.216*nl^2}, {0.1938846287, 0.4818548591, 
      1952.3 + 25.271/ep^4 + 167.68/ep^3 - 216.85/ep^2 - 415.42/ep + 
       (-107.59 - 9.4766/ep^3 + 11.292/ep^2 + 3.7939/ep)*nl - 31.174*nl^2}, 
     {0.1938846287, 0.4939516197, 1949.6 + 25.254/ep^4 + 165.96/ep^3 - 
       219.08/ep^2 - 406.5/ep + (-104.35 - 9.4703/ep^3 + 11.491/ep^2 + 
         3.2236/ep)*nl - 31.154*nl^2}, {0.1938846287, 0.5060483803, 
      1948.1 + 25.254/ep^4 + 164.43/ep^3 - 221.08/ep^2 - 398.54/ep + 
       (-101.32 - 9.4703/ep^3 + 11.682/ep^2 + 2.6803/ep)*nl - 31.154*nl^2}, 
     {0.1938846287, 0.5181451409, 1947.9 + 25.271/ep^4 + 163.1/ep^3 - 
       222.86/ep^2 - 391.5/ep + (-98.503 - 9.4766/ep^3 + 11.865/ep^2 + 
         2.1627/ep)*nl - 31.174*nl^2}, {0.1938846287, 0.5302419016, 
      1948.9 + 25.304/ep^4 + 161.95/ep^3 - 224.45/ep^2 - 385.36/ep + 
       (-95.873 - 9.489/ep^3 + 12.042/ep^2 + 1.6696/ep)*nl - 31.216*nl^2}, 
     {0.1938846287, 0.5423386622, 1951.1 + 25.354/ep^4 + 160.98/ep^3 - 
       225.85/ep^2 - 380.1/ep + (-93.422 - 9.5078/ep^3 + 12.212/ep^2 + 
         1.2/ep)*nl - 31.277*nl^2}, {0.1938846287, 0.5544354228, 
      1954.4 + 25.421/ep^4 + 160.2/ep^3 - 227.07/ep^2 - 375.68/ep + 
       (-91.138 - 9.5328/ep^3 + 12.376/ep^2 + 0.75302/ep)*nl - 31.359*nl^2}, 
     {0.1938846287, 0.5665321835, 1959. + 25.504/ep^4 + 159.59/ep^3 - 
       228.12/ep^2 - 372.09/ep + (-89.012 - 9.564/ep^3 + 12.535/ep^2 + 
         0.32788/ep)*nl - 31.462*nl^2}, {0.1938846287, 0.5786289441, 
      1964.7 + 25.604/ep^4 + 159.16/ep^3 - 229./ep^2 - 369.31/ep + 
       (-87.035 - 9.6014/ep^3 + 12.688/ep^2 - 0.076072/ep)*nl - 31.585*nl^2}, 
     {0.1938846287, 0.5907257047, 1971.6 + 25.72/ep^4 + 158.9/ep^3 - 
       229.73/ep^2 - 367.33/ep + (-85.201 - 9.6451/ep^3 + 12.837/ep^2 - 
         0.45935/ep)*nl - 31.729*nl^2}, {0.1938846287, 0.6028224653, 
      1979.6 + 25.854/ep^4 + 158.81/ep^3 - 230.29/ep^2 - 366.14/ep + 
       (-83.502 - 9.6951/ep^3 + 12.98/ep^2 - 0.82236/ep)*nl - 31.893*nl^2}, 
     {0.1938846287, 0.614919226, 1988.6 + 26.003/ep^4 + 158.89/ep^3 - 
       230.7/ep^2 - 365.73/ep + (-81.934 - 9.7513/ep^3 + 13.119/ep^2 - 
         1.1654/ep)*nl - 32.078*nl^2}, {0.1938846287, 0.6270159866, 
      1998.7 + 26.17/ep^4 + 159.14/ep^3 - 230.94/ep^2 - 366.11/ep + 
       (-80.494 - 9.8137/ep^3 + 13.254/ep^2 - 1.4885/ep)*nl - 32.284*nl^2}, 
     {0.1938846287, 0.6391127472, 2009.8 + 26.353/ep^4 + 159.56/ep^3 - 
       231.01/ep^2 - 367.26/ep + (-79.178 - 9.8824/ep^3 + 13.383/ep^2 - 
         1.7919/ep)*nl - 32.509*nl^2}, {0.1938846287, 0.6512095079, 
      2021.8 + 26.553/ep^4 + 160.15/ep^3 - 230.91/ep^2 - 369.2/ep + 
       (-77.986 - 9.9573/ep^3 + 13.509/ep^2 - 2.0753/ep)*nl - 32.756*nl^2}, 
     {0.1938846287, 0.6633062685, 2034.8 + 26.769/ep^4 + 160.91/ep^3 - 
       230.63/ep^2 - 371.93/ep + (-76.917 - 10.038/ep^3 + 13.629/ep^2 - 
         2.3384/ep)*nl - 33.023*nl^2}, {0.1938846287, 0.6754030291, 
      2048.6 + 27.002/ep^4 + 161.84/ep^3 - 230.14/ep^2 - 375.46/ep + 
       (-75.973 - 10.126/ep^3 + 13.745/ep^2 - 2.5809/ep)*nl - 33.311*nl^2}, 
     {0.1938846287, 0.6874997897, 2063.2 + 27.252/ep^4 + 162.94/ep^3 - 
       229.45/ep^2 - 379.8/ep + (-75.158 - 10.22/ep^3 + 13.856/ep^2 - 
         2.8021/ep)*nl - 33.619*nl^2}, {0.1938846287, 0.6995965504, 
      2078.6 + 27.518/ep^4 + 164.22/ep^3 - 228.51/ep^2 - 384.99/ep + 
       (-74.476 - 10.319/ep^3 + 13.961/ep^2 - 3.0012/ep)*nl - 33.947*nl^2}, 
     {0.1938846287, 0.711693311, 2094.7 + 27.802/ep^4 + 165.67/ep^3 - 
       227.33/ep^2 - 391.03/ep + (-73.934 - 10.426/ep^3 + 14.061/ep^2 - 
         3.1771/ep)*nl - 34.296*nl^2}, {0.1938846287, 0.7237900716, 
      2111.3 + 28.101/ep^4 + 167.31/ep^3 - 225.85/ep^2 - 397.96/ep + 
       (-73.541 - 10.538/ep^3 + 14.154/ep^2 - 3.3286/ep)*nl - 34.666*nl^2}, 
     {0.1938846287, 0.7358868323, 2128.4 + 28.418/ep^4 + 169.14/ep^3 - 
       224.05/ep^2 - 405.82/ep + (-73.308 - 10.657/ep^3 + 14.24/ep^2 - 
         3.4542/ep)*nl - 35.056*nl^2}, {0.1829459105, 0.2420519559, 
      2218.5 + 28.415/ep^4 + 243.26/ep^3 - 90.684/ep^2 - 848.8/ep + 
       (-250.42 - 10.656/ep^3 + 4.1477/ep^2 + 20./ep)*nl - 35.052*nl^2}, 
     {0.1829459105, 0.2552800608, 2212. + 28.037/ep^4 + 234.91/ep^3 - 
       108.02/ep^2 - 801.06/ep + (-235.66 - 10.514/ep^3 + 4.8255/ep^2 + 
         18.273/ep)*nl - 34.585*nl^2}, {0.1829459105, 0.2685081656, 
      2201.7 + 27.678/ep^4 + 227.15/ep^3 - 123.29/ep^2 - 757.04/ep + 
       (-222.12 - 10.379/ep^3 + 5.4499/ep^2 + 16.669/ep)*nl - 34.143*nl^2}, 
     {0.1829459105, 0.2817362704, 2188.5 + 27.34/ep^4 + 219.92/ep^3 - 
       136.77/ep^2 - 716.45/ep + (-209.67 - 10.252/ep^3 + 6.0265/ep^2 + 
         15.176/ep)*nl - 33.726*nl^2}, {0.1829459105, 0.2949643752, 
      2173.3 + 27.021/ep^4 + 213.19/ep^3 - 148.7/ep^2 - 679.01/ep + 
       (-198.23 - 10.133/ep^3 + 6.5602/ep^2 + 13.781/ep)*nl - 33.333*nl^2}, 
     {0.1829459105, 0.3081924801, 2156.8 + 26.723/ep^4 + 206.92/ep^3 - 
       159.27/ep^2 - 644.48/ep + (-187.7 - 10.021/ep^3 + 7.0552/ep^2 + 
         12.477/ep)*nl - 32.964*nl^2}, {0.1829459105, 0.3214205849, 
      2139.8 + 26.444/ep^4 + 201.09/ep^3 - 168.64/ep^2 - 612.65/ep + 
       (-178. - 9.9165/ep^3 + 7.5153/ep^2 + 11.256/ep)*nl - 32.621*nl^2}, 
     {0.1829459105, 0.3346486897, 2122.5 + 26.185/ep^4 + 195.66/ep^3 - 
       176.97/ep^2 - 583.32/ep + (-169.06 - 9.8195/ep^3 + 7.9437/ep^2 + 
         10.11/ep)*nl - 32.301*nl^2}, {0.1829459105, 0.3478767945, 
      2105.4 + 25.946/ep^4 + 190.62/ep^3 - 184.37/ep^2 - 556.3/ep + 
       (-160.82 - 9.7299/ep^3 + 8.3435/ep^2 + 9.0326/ep)*nl - 32.007*nl^2}, 
     {0.1829459105, 0.3611048994, 2088.9 + 25.727/ep^4 + 185.93/ep^3 - 
       190.95/ep^2 - 531.45/ep + (-153.22 - 9.6477/ep^3 + 8.7173/ep^2 + 
         8.0186/ep)*nl - 31.737*nl^2}, {0.1829459105, 0.3743330042, 
      2073.2 + 25.528/ep^4 + 181.6/ep^3 - 196.81/ep^2 - 508.6/ep + 
       (-146.21 - 9.5731/ep^3 + 9.0674/ep^2 + 7.0629/ep)*nl - 31.491*nl^2}, 
     {0.1829459105, 0.387561109, 2058.4 + 25.349/ep^4 + 177.58/ep^3 - 
       202.04/ep^2 - 487.64/ep + (-139.75 - 9.5059/ep^3 + 9.3961/ep^2 + 
         6.1608/ep)*nl - 31.27*nl^2}, {0.1829459105, 0.4007892138, 
      2044.8 + 25.19/ep^4 + 173.88/ep^3 - 206.69/ep^2 - 468.45/ep + 
       (-133.77 - 9.4462/ep^3 + 9.7052/ep^2 + 5.3084/ep)*nl - 31.073*nl^2}, 
     {0.1829459105, 0.4140173186, 2032.5 + 25.05/ep^4 + 170.47/ep^3 - 
       210.83/ep^2 - 450.91/ep + (-128.26 - 9.3939/ep^3 + 9.9965/ep^2 + 
         4.5019/ep)*nl - 30.901*nl^2}, {0.1829459105, 0.4272454235, 
      2021.6 + 24.931/ep^4 + 167.35/ep^3 - 214.53/ep^2 - 434.92/ep + 
       (-123.17 - 9.3491/ep^3 + 10.272/ep^2 + 3.7381/ep)*nl - 30.754*nl^2}, 
     {0.1829459105, 0.4404735283, 2012.1 + 24.831/ep^4 + 164.5/ep^3 - 
       217.82/ep^2 - 420.41/ep + (-118.47 - 9.3118/ep^3 + 10.532/ep^2 + 
         3.0139/ep)*nl - 30.631*nl^2}, {0.1829459105, 0.4537016331, 
      2004.2 + 24.752/ep^4 + 161.91/ep^3 - 220.74/ep^2 - 407.29/ep + 
       (-114.13 - 9.2819/ep^3 + 10.779/ep^2 + 2.3266/ep)*nl - 30.533*nl^2}, 
     {0.1829459105, 0.4669297379, 1997.9 + 24.692/ep^4 + 159.57/ep^3 - 
       223.35/ep^2 - 395.49/ep + (-110.11 - 9.2595/ep^3 + 11.013/ep^2 + 
         1.6738/ep)*nl - 30.459*nl^2}, {0.1829459105, 0.4801578428, 
      1993.1 + 24.652/ep^4 + 157.47/ep^3 - 225.65/ep^2 - 384.95/ep + 
       (-106.41 - 9.2446/ep^3 + 11.237/ep^2 + 1.0534/ep)*nl - 30.41*nl^2}, 
     {0.1829459105, 0.4933859476, 1990. + 24.632/ep^4 + 155.62/ep^3 - 
       227.7/ep^2 - 375.6/ep + (-102.99 - 9.2371/ep^3 + 11.45/ep^2 + 
         0.4632/ep)*nl - 30.386*nl^2}, {0.1829459105, 0.5066140524, 
      1988.5 + 24.632/ep^4 + 153.99/ep^3 - 229.5/ep^2 - 367.41/ep + 
       (-99.827 - 9.2371/ep^3 + 11.653/ep^2 - 0.098426/ep)*nl - 30.386*nl^2}, 
     {0.1829459105, 0.5198421572, 1988.7 + 24.652/ep^4 + 152.58/ep^3 - 
       231.08/ep^2 - 360.31/ep + (-96.91 - 9.2446/ep^3 + 11.848/ep^2 - 
         0.63308/ep)*nl - 30.41*nl^2}, {0.1829459105, 0.5330702621, 
      1990.5 + 24.692/ep^4 + 151.39/ep^3 - 232.46/ep^2 - 354.28/ep + 
       (-94.22 - 9.2595/ep^3 + 12.035/ep^2 - 1.1422/ep)*nl - 30.459*nl^2}, 
     {0.1829459105, 0.5462983669, 1993.8 + 24.752/ep^4 + 150.41/ep^3 - 
       233.64/ep^2 - 349.28/ep + (-91.739 - 9.2819/ep^3 + 12.215/ep^2 - 
         1.6269/ep)*nl - 30.533*nl^2}, {0.1829459105, 0.5595264717, 
      1998.8 + 24.831/ep^4 + 149.64/ep^3 - 234.65/ep^2 - 345.28/ep + 
       (-89.456 - 9.3118/ep^3 + 12.388/ep^2 - 2.0884/ep)*nl - 30.631*nl^2}, 
     {0.1829459105, 0.5727545765, 2005.3 + 24.931/ep^4 + 149.08/ep^3 - 
       235.48/ep^2 - 342.26/ep + (-87.358 - 9.3491/ep^3 + 12.555/ep^2 - 
         2.5274/ep)*nl - 30.754*nl^2}, {0.1829459105, 0.5859826814, 
      2013.3 + 25.05/ep^4 + 148.72/ep^3 - 236.15/ep^2 - 340.19/ep + 
       (-85.435 - 9.3939/ep^3 + 12.716/ep^2 - 2.9448/ep)*nl - 30.901*nl^2}, 
     {0.1829459105, 0.5992107862, 2022.8 + 25.19/ep^4 + 148.55/ep^3 - 
       236.66/ep^2 - 339.07/ep + (-83.678 - 9.4462/ep^3 + 12.871/ep^2 - 
         3.341/ep)*nl - 31.073*nl^2}, {0.1829459105, 0.612438891, 
      2033.7 + 25.349/ep^4 + 148.58/ep^3 - 237.01/ep^2 - 338.89/ep + 
       (-82.08 - 9.5059/ep^3 + 13.021/ep^2 - 3.7165/ep)*nl - 31.27*nl^2}, 
     {0.1829459105, 0.6256669958, 2046.1 + 25.528/ep^4 + 148.81/ep^3 - 
       237.18/ep^2 - 339.63/ep + (-80.636 - 9.5731/ep^3 + 13.165/ep^2 - 
         4.0714/ep)*nl - 31.491*nl^2}, {0.1829459105, 0.6388951006, 
      2059.8 + 25.727/ep^4 + 149.24/ep^3 - 237.19/ep^2 - 341.31/ep + 
       (-79.342 - 9.6477/ep^3 + 13.305/ep^2 - 4.4059/ep)*nl - 31.737*nl^2}, 
     {0.1829459105, 0.6521232055, 2074.8 + 25.946/ep^4 + 149.86/ep^3 - 
       237.01/ep^2 - 343.92/ep + (-78.197 - 9.7299/ep^3 + 13.439/ep^2 - 
         4.7198/ep)*nl - 32.007*nl^2}, {0.1829459105, 0.6653513103, 
      2091. + 26.185/ep^4 + 150.67/ep^3 - 236.64/ep^2 - 347.48/ep + 
       (-77.201 - 9.8195/ep^3 + 13.567/ep^2 - 5.0127/ep)*nl - 32.301*nl^2}, 
     {0.1829459105, 0.6785794151, 2108.4 + 26.444/ep^4 + 151.69/ep^3 - 
       236.06/ep^2 - 352.01/ep + (-76.356 - 9.9165/ep^3 + 13.69/ep^2 - 
         5.2841/ep)*nl - 32.621*nl^2}, {0.1829459105, 0.6918075199, 
      2127. + 26.723/ep^4 + 152.9/ep^3 - 235.25/ep^2 - 357.52/ep + 
       (-75.668 - 10.021/ep^3 + 13.808/ep^2 - 5.5331/ep)*nl - 32.964*nl^2}, 
     {0.1829459105, 0.7050356248, 2146.5 + 27.021/ep^4 + 154.32/ep^3 - 
       234.18/ep^2 - 364.05/ep + (-75.143 - 10.133/ep^3 + 13.918/ep^2 - 
         5.7587/ep)*nl - 33.333*nl^2}, {0.1829459105, 0.7182637296, 
      2167. + 27.34/ep^4 + 155.95/ep^3 - 232.82/ep^2 - 371.64/ep + 
       (-74.792 - 10.252/ep^3 + 14.022/ep^2 - 5.9594/ep)*nl - 33.726*nl^2}, 
     {0.1829459105, 0.7314918344, 2188.4 + 27.678/ep^4 + 157.8/ep^3 - 
       231.12/ep^2 - 380.32/ep + (-74.627 - 10.379/ep^3 + 14.118/ep^2 - 
         6.1336/ep)*nl - 34.143*nl^2}, {0.1829459105, 0.7447199392, 
      2210.4 + 28.037/ep^4 + 159.87/ep^3 - 229.06/ep^2 - 390.15/ep + 
       (-74.665 - 10.514/ep^3 + 14.206/ep^2 - 6.2791/ep)*nl - 34.585*nl^2}, 
     {0.1829459105, 0.7579480441, 2233.1 + 28.415/ep^4 + 162.17/ep^3 - 
       226.55/ep^2 - 401.2/ep + (-74.927 - 10.656/ep^3 + 14.284/ep^2 - 
         6.3932/ep)*nl - 35.052*nl^2}, {0.1707464967, 0.2194800127, 
      2300.9 + 28.412/ep^4 + 244.41/ep^3 - 85.344/ep^2 - 887.32/ep + 
       (-269.98 - 10.655/ep^3 + 3.0203/ep^2 + 18.794/ep)*nl - 35.016*nl^2}, 
     {0.1707464967, 0.2338656531, 2295.7 + 27.965/ep^4 + 234.42/ep^3 - 
       106.4/ep^2 - 828.07/ep + (-251.69 - 10.487/ep^3 + 3.8524/ep^2 + 
         16.852/ep)*nl - 34.465*nl^2}, {0.1707464967, 0.2482512934, 
      2284.2 + 27.541/ep^4 + 225.21/ep^3 - 124.56/ep^2 - 774.07/ep + 
       (-235.09 - 10.328/ep^3 + 4.6097/ep^2 + 15.068/ep)*nl - 33.943*nl^2}, 
     {0.1707464967, 0.2626369338, 2268.1 + 27.141/ep^4 + 216.7/ep^3 - 
       140.27/ep^2 - 724.83/ep + (-220. - 10.178/ep^3 + 5.3011/ep^2 + 
         13.424/ep)*nl - 33.449*nl^2}, {0.1707464967, 0.2770225742, 
      2249. + 26.764/ep^4 + 208.82/ep^3 - 153.89/ep^2 - 679.89/ep + 
       (-206.26 - 10.037/ep^3 + 5.934/ep^2 + 11.904/ep)*nl - 32.985*nl^2}, 
     {0.1707464967, 0.2914082146, 2227.9 + 26.411/ep^4 + 201.54/ep^3 - 
       165.72/ep^2 - 638.88/ep + (-193.74 - 9.9041/ep^3 + 6.5151/ep^2 + 
         10.495/ep)*nl - 32.55*nl^2}, {0.1707464967, 0.3057938549, 
      2205.7 + 26.081/ep^4 + 194.81/ep^3 - 176.02/ep^2 - 601.44/ep + 
       (-182.32 - 9.7805/ep^3 + 7.0499/ep^2 + 9.1857/ep)*nl - 32.143*nl^2}, 
     {0.1707464967, 0.3201794953, 2183.3 + 25.775/ep^4 + 188.58/ep^3 - 
       185./ep^2 - 567.28/ep + (-171.89 - 9.6657/ep^3 + 7.5433/ep^2 + 
         7.966/ep)*nl - 31.766*nl^2}, {0.1707464967, 0.3345651357, 
      2161.1 + 25.493/ep^4 + 182.83/ep^3 - 192.83/ep^2 - 536.12/ep + 
       (-162.37 - 9.5598/ep^3 + 7.9995/ep^2 + 6.8274/ep)*nl - 31.418*nl^2}, 
     {0.1707464967, 0.3489507761, 2139.6 + 25.234/ep^4 + 177.51/ep^3 - 
       199.66/ep^2 - 507.72/ep + (-153.68 - 9.4627/ep^3 + 8.4225/ep^2 + 
         5.7622/ep)*nl - 31.099*nl^2}, {0.1707464967, 0.3633364164, 
      2119.2 + 24.998/ep^4 + 172.62/ep^3 - 205.63/ep^2 - 481.88/ep + 
       (-145.72 - 9.3744/ep^3 + 8.8154/ep^2 + 4.7638/ep)*nl - 30.809*nl^2}, 
     {0.1707464967, 0.3777220568, 2100.2 + 24.786/ep^4 + 168.11/ep^3 - 
       210.85/ep^2 - 458.38/ep + (-138.46 - 9.2949/ep^3 + 9.1814/ep^2 + 
         3.8263/ep)*nl - 30.547*nl^2}, {0.1707464967, 0.3921076972, 
      2082.8 + 24.598/ep^4 + 163.97/ep^3 - 215.41/ep^2 - 437.08/ep + 
       (-131.81 - 9.2243/ep^3 + 9.523/ep^2 + 2.9443/ep)*nl - 30.315*nl^2}, 
     {0.1707464967, 0.4064933376, 2067.1 + 24.433/ep^4 + 160.19/ep^3 - 
       219.39/ep^2 - 417.81/ep + (-125.73 - 9.1625/ep^3 + 9.8427/ep^2 + 
         2.1131/ep)*nl - 30.112*nl^2}, {0.1707464967, 0.4208789779, 
      2053.2 + 24.292/ep^4 + 156.74/ep^3 - 222.87/ep^2 - 400.43/ep + 
       (-120.17 - 9.1095/ep^3 + 10.143/ep^2 + 1.3286/ep)*nl - 29.938*nl^2}, 
     {0.1707464967, 0.4352646183, 2041.4 + 24.174/ep^4 + 153.6/ep^3 - 
       225.9/ep^2 - 384.83/ep + (-115.08 - 9.0653/ep^3 + 10.425/ep^2 + 
         0.58701/ep)*nl - 29.793*nl^2}, {0.1707464967, 0.4496502587, 
      2031.6 + 24.08/ep^4 + 150.78/ep^3 - 228.55/ep^2 - 370.89/ep + 
       (-110.43 - 9.03/ep^3 + 10.69/ep^2 - 0.11509/ep)*nl - 29.677*nl^2}, 
     {0.1707464967, 0.4640358991, 2023.9 + 24.009/ep^4 + 148.24/ep^3 - 
       230.86/ep^2 - 358.53/ep + (-106.17 - 9.0035/ep^3 + 10.942/ep^2 - 
         0.78068/ep)*nl - 29.59*nl^2}, {0.1707464967, 0.4784215394, 
      2018.4 + 23.962/ep^4 + 145.98/ep^3 - 232.86/ep^2 - 347.64/ep + 
       (-102.28 - 8.9859/ep^3 + 11.18/ep^2 - 1.4124/ep)*nl - 29.532*nl^2}, 
     {0.1707464967, 0.4928071798, 2014.9 + 23.939/ep^4 + 144./ep^3 - 
       234.59/ep^2 - 338.16/ep + (-98.722 - 8.977/ep^3 + 11.406/ep^2 - 
         2.0128/ep)*nl - 29.503*nl^2}, {0.1707464967, 0.5071928202, 
      2013.6 + 23.939/ep^4 + 142.28/ep^3 - 236.07/ep^2 - 330.03/ep + 
       (-95.473 - 8.977/ep^3 + 11.621/ep^2 - 2.5839/ep)*nl - 29.503*nl^2}, 
     {0.1707464967, 0.5215784606, 2014.5 + 23.962/ep^4 + 140.81/ep^3 - 
       237.35/ep^2 - 323.17/ep + (-92.507 - 8.9859/ep^3 + 11.826/ep^2 - 
         3.1275/ep)*nl - 29.532*nl^2}, {0.1707464967, 0.5359641009, 
      2017.4 + 24.009/ep^4 + 139.59/ep^3 - 238.42/ep^2 - 317.55/ep + 
       (-89.803 - 9.0035/ep^3 + 12.023/ep^2 - 3.6454/ep)*nl - 29.59*nl^2}, 
     {0.1707464967, 0.5503497413, 2022.5 + 24.08/ep^4 + 138.61/ep^3 - 
       239.31/ep^2 - 313.12/ep + (-87.34 - 9.03/ep^3 + 12.211/ep^2 - 
         4.139/ep)*nl - 29.677*nl^2}, {0.1707464967, 0.5647353817, 
      2029.6 + 24.174/ep^4 + 137.87/ep^3 - 240.03/ep^2 - 309.85/ep + 
       (-85.103 - 9.0653/ep^3 + 12.392/ep^2 - 4.6093/ep)*nl - 29.793*nl^2}, 
     {0.1707464967, 0.5791210221, 2038.6 + 24.292/ep^4 + 137.35/ep^3 - 
       240.59/ep^2 - 307.7/ep + (-83.077 - 9.1095/ep^3 + 12.565/ep^2 - 
         5.0575/ep)*nl - 29.938*nl^2}, {0.1707464967, 0.5935066624, 
      2049.7 + 24.433/ep^4 + 137.07/ep^3 - 240.99/ep^2 - 306.67/ep + 
       (-81.249 - 9.1625/ep^3 + 12.733/ep^2 - 5.4843/ep)*nl - 30.112*nl^2}, 
     {0.1707464967, 0.6078923028, 2062.6 + 24.598/ep^4 + 137.01/ep^3 - 
       241.23/ep^2 - 306.72/ep + (-79.61 - 9.2243/ep^3 + 12.893/ep^2 - 
         5.8903/ep)*nl - 30.315*nl^2}, {0.1707464967, 0.6222779432, 
      2077.4 + 24.786/ep^4 + 137.17/ep^3 - 241.31/ep^2 - 307.87/ep + 
       (-78.152 - 9.2949/ep^3 + 13.048/ep^2 - 6.2757/ep)*nl - 30.547*nl^2}, 
     {0.1707464967, 0.6366635836, 2094. + 24.998/ep^4 + 137.56/ep^3 - 
       241.23/ep^2 - 310.1/ep + (-76.87 - 9.3744/ep^3 + 13.197/ep^2 - 
         6.6408/ep)*nl - 30.809*nl^2}, {0.1707464967, 0.6510492239, 
      2112.4 + 25.234/ep^4 + 138.17/ep^3 - 240.96/ep^2 - 313.43/ep + 
       (-75.761 - 9.4627/ep^3 + 13.34/ep^2 - 6.9853/ep)*nl - 31.099*nl^2}, 
     {0.1707464967, 0.6654348643, 2132.4 + 25.493/ep^4 + 139./ep^3 - 
       240.51/ep^2 - 317.87/ep + (-74.827 - 9.5598/ep^3 + 13.477/ep^2 - 
         7.3089/ep)*nl - 31.418*nl^2}, {0.1707464967, 0.6798205047, 
      2154. + 25.775/ep^4 + 140.06/ep^3 - 239.84/ep^2 - 323.45/ep + 
       (-74.069 - 9.6657/ep^3 + 13.608/ep^2 - 7.6109/ep)*nl - 31.766*nl^2}, 
     {0.1707464967, 0.6942061451, 2177.1 + 26.081/ep^4 + 141.35/ep^3 - 
       238.93/ep^2 - 330.2/ep + (-73.494 - 9.7805/ep^3 + 13.732/ep^2 - 
         7.8904/ep)*nl - 32.143*nl^2}, {0.1707464967, 0.7085917854, 
      2201.6 + 26.411/ep^4 + 142.88/ep^3 - 237.75/ep^2 - 338.16/ep + 
       (-73.113 - 9.9041/ep^3 + 13.849/ep^2 - 8.1459/ep)*nl - 32.55*nl^2}, 
     {0.1707464967, 0.7229774258, 2227.4 + 26.764/ep^4 + 144.64/ep^3 - 
       236.26/ep^2 - 347.38/ep + (-72.938 - 10.037/ep^3 + 13.957/ep^2 - 
         8.3758/ep)*nl - 32.985*nl^2}, {0.1707464967, 0.7373630662, 
      2254.4 + 27.141/ep^4 + 146.65/ep^3 - 234.4/ep^2 - 357.93/ep + 
       (-72.989 - 10.178/ep^3 + 14.057/ep^2 - 8.5777/ep)*nl - 33.449*nl^2}, 
     {0.1707464967, 0.7517487066, 2282.5 + 27.541/ep^4 + 148.92/ep^3 - 
       232.12/ep^2 - 369.88/ep + (-73.289 - 10.328/ep^3 + 14.146/ep^2 - 
         8.7489/ep)*nl - 33.943*nl^2}, {0.1707464967, 0.7661343469, 
      2311.4 + 27.965/ep^4 + 151.47/ep^3 - 229.33/ep^2 - 383.34/ep + 
       (-73.869 - 10.487/ep^3 + 14.222/ep^2 - 8.886/ep)*nl - 34.465*nl^2}, 
     {0.1707464967, 0.7805199873, 2340.9 + 28.412/ep^4 + 154.3/ep^3 - 
       225.94/ep^2 - 398.41/ep + (-74.765 - 10.655/ep^3 + 14.285/ep^2 - 
         8.9845/ep)*nl - 35.016*nl^2}, {0.1574504011, 0.1967803444, 
      2381.3 + 28.41/ep^4 + 245.35/ep^3 - 79.105/ep^2 - 926.21/ep + 
       (-289.72 - 10.654/ep^3 + 1.7488/ep^2 + 17.656/ep)*nl - 34.932*nl^2}, 
     {0.1574504011, 0.2123300703, 2378.9 + 27.887/ep^4 + 233.44/ep^3 - 
       104.64/ep^2 - 852.89/ep + (-267.12 - 10.458/ep^3 + 2.7727/ep^2 + 
         15.499/ep)*nl - 34.289*nl^2}, {0.1574504011, 0.2278797963, 
      2366.3 + 27.392/ep^4 + 222.56/ep^3 - 126.11/ep^2 - 787./ep + 
       (-246.87 - 10.272/ep^3 + 3.6916/ep^2 + 13.543/ep)*nl - 33.68*nl^2}, 
     {0.1574504011, 0.2434295222, 2346.8 + 26.924/ep^4 + 212.6/ep^3 - 
       144.22/ep^2 - 727.71/ep + (-228.68 - 10.097/ep^3 + 4.5197/ep^2 + 
         11.763/ep)*nl - 33.105*nl^2}, {0.1574504011, 0.2589792481, 
      2322.5 + 26.484/ep^4 + 203.47/ep^3 - 159.56/ep^2 - 674.29/ep + 
       (-212.31 - 9.9315/ep^3 + 5.2689/ep^2 + 10.135/ep)*nl - 32.564*nl^2}, 
     {0.1574504011, 0.274528974, 2295.4 + 26.071/ep^4 + 195.09/ep^3 - 
       172.58/ep^2 - 626.13/ep + (-197.55 - 9.7768/ep^3 + 5.949/ep^2 + 
         8.6408/ep)*nl - 32.056*nl^2}, {0.1574504011, 0.2900787, 
      2266.9 + 25.686/ep^4 + 187.39/ep^3 - 183.64/ep^2 - 582.68/ep + 
       (-184.23 - 9.6324/ep^3 + 6.5683/ep^2 + 7.2647/ep)*nl - 31.583*nl^2}, 
     {0.1574504011, 0.3056284259, 2237.9 + 25.329/ep^4 + 180.32/ep^3 - 
       193.07/ep^2 - 543.49/ep + (-172.2 - 9.4983/ep^3 + 7.1339/ep^2 + 
         5.9932/ep)*nl - 31.143*nl^2}, {0.1574504011, 0.3211781518, 
      2209.3 + 24.999/ep^4 + 173.82/ep^3 - 201.09/ep^2 - 508.14/ep + 
       (-161.32 - 9.3745/ep^3 + 7.6519/ep^2 + 4.8149/ep)*nl - 30.737*nl^2}, 
     {0.1574504011, 0.3367278778, 2181.7 + 24.696/ep^4 + 167.86/ep^3 - 
       207.94/ep^2 - 476.27/ep + (-151.48 - 9.261/ep^3 + 8.1277/ep^2 + 
         3.7199/ep)*nl - 30.365*nl^2}, {0.1574504011, 0.3522776037, 
      2155.7 + 24.421/ep^4 + 162.39/ep^3 - 213.77/ep^2 - 447.59/ep + 
       (-142.58 - 9.1578/ep^3 + 8.5659/ep^2 + 2.6996/ep)*nl - 30.027*nl^2}, 
     {0.1574504011, 0.3678273296, 2131.5 + 24.173/ep^4 + 157.39/ep^3 - 
       218.73/ep^2 - 421.8/ep + (-134.52 - 9.065/ep^3 + 8.9706/ep^2 + 
         1.7464/ep)*nl - 29.722*nl^2}, {0.1574504011, 0.3833770555, 
      2109.5 + 23.953/ep^4 + 152.82/ep^3 - 222.96/ep^2 - 398.68/ep + 
       (-127.21 - 8.9824/ep^3 + 9.3453/ep^2 + 0.85388/ep)*nl - 29.452*nl^2}, 
     {0.1574504011, 0.3989267815, 2089.8 + 23.761/ep^4 + 148.67/ep^3 - 
       226.55/ep^2 - 378./ep + (-120.6 - 8.9102/ep^3 + 9.6934/ep^2 + 
         0.016072/ep)*nl - 29.215*nl^2}, {0.1574504011, 0.4144765074, 
      2072.7 + 23.596/ep^4 + 144.9/ep^3 - 229.6/ep^2 - 359.59/ep + 
       (-114.62 - 8.8483/ep^3 + 10.018/ep^2 - 0.77213/ep)*nl - 29.012*nl^2}, 
     {0.1574504011, 0.4300262333, 2058.2 + 23.458/ep^4 + 141.49/ep^3 - 
       232.18/ep^2 - 343.27/ep + (-109.2 - 8.7967/ep^3 + 10.32/ep^2 - 
         1.5153/ep)*nl - 28.843*nl^2}, {0.1574504011, 0.4455759593, 
      2046.4 + 23.348/ep^4 + 138.44/ep^3 - 234.36/ep^2 - 328.91/ep + 
       (-104.29 - 8.7555/ep^3 + 10.604/ep^2 - 2.2174/ep)*nl - 28.708*nl^2}, 
     {0.1574504011, 0.4611256852, 2037.4 + 23.265/ep^4 + 135.72/ep^3 - 
       236.2/ep^2 - 316.36/ep + (-99.856 - 8.7245/ep^3 + 10.871/ep^2 - 
         2.8821/ep)*nl - 28.606*nl^2}, {0.1574504011, 0.4766754111, 
      2031.2 + 23.21/ep^4 + 133.31/ep^3 - 237.73/ep^2 - 305.53/ep + 
       (-95.841 - 8.7039/ep^3 + 11.122/ep^2 - 3.5126/ep)*nl - 28.539*nl^2}, 
     {0.1574504011, 0.492225137, 2027.7 + 23.183/ep^4 + 131.22/ep^3 - 
       239.01/ep^2 - 296.31/ep + (-92.213 - 8.6936/ep^3 + 11.36/ep^2 - 
         4.1115/ep)*nl - 28.505*nl^2}, {0.1574504011, 0.507774863, 
      2027. + 23.183/ep^4 + 129.41/ep^3 - 240.06/ep^2 - 288.62/ep + 
       (-88.936 - 8.6936/ep^3 + 11.585/ep^2 - 4.6815/ep)*nl - 28.505*nl^2}, 
     {0.1574504011, 0.5233245889, 2029. + 23.21/ep^4 + 127.9/ep^3 - 
       240.9/ep^2 - 282.38/ep + (-85.979 - 8.7039/ep^3 + 11.799/ep^2 - 
         5.2247/ep)*nl - 28.539*nl^2}, {0.1574504011, 0.5388743148, 
      2033.7 + 23.265/ep^4 + 126.65/ep^3 - 241.57/ep^2 - 277.54/ep + 
       (-83.318 - 8.7245/ep^3 + 12.004/ep^2 - 5.7428/ep)*nl - 28.606*nl^2}, 
     {0.1574504011, 0.5544240407, 2041.1 + 23.348/ep^4 + 125.68/ep^3 - 
       242.08/ep^2 - 274.05/ep + (-80.926 - 8.7555/ep^3 + 12.199/ep^2 - 
         6.2376/ep)*nl - 28.708*nl^2}, {0.1574504011, 0.5699737667, 
      2051.1 + 23.458/ep^4 + 124.97/ep^3 - 242.44/ep^2 - 271.86/ep + 
       (-78.785 - 8.7967/ep^3 + 12.386/ep^2 - 6.7102/ep)*nl - 28.843*nl^2}, 
     {0.1574504011, 0.5855234926, 2063.6 + 23.596/ep^4 + 124.52/ep^3 - 
       242.65/ep^2 - 270.95/ep + (-76.877 - 8.8483/ep^3 + 12.565/ep^2 - 
         7.1618/ep)*nl - 29.012*nl^2}, {0.1574504011, 0.6010732185, 
      2078.6 + 23.761/ep^4 + 124.31/ep^3 - 242.72/ep^2 - 271.3/ep + 
       (-75.187 - 8.9102/ep^3 + 12.737/ep^2 - 7.5931/ep)*nl - 29.215*nl^2}, 
     {0.1574504011, 0.6166229445, 2096.1 + 23.953/ep^4 + 124.36/ep^3 - 
       242.66/ep^2 - 272.89/ep + (-73.706 - 8.9824/ep^3 + 12.903/ep^2 - 
         8.0046/ep)*nl - 29.452*nl^2}, {0.1574504011, 0.6321726704, 
      2115.8 + 24.173/ep^4 + 124.66/ep^3 - 242.44/ep^2 - 275.72/ep + 
       (-72.425 - 9.065/ep^3 + 13.061/ep^2 - 8.3966/ep)*nl - 29.722*nl^2}, 
     {0.1574504011, 0.6477223963, 2137.9 + 24.421/ep^4 + 125.21/ep^3 - 
       242.06/ep^2 - 279.81/ep + (-71.341 - 9.1578/ep^3 + 13.214/ep^2 - 
         8.769/ep)*nl - 30.027*nl^2}, {0.1574504011, 0.6632721222, 
      2162.1 + 24.696/ep^4 + 126./ep^3 - 241.51/ep^2 - 285.17/ep + 
       (-70.452 - 9.261/ep^3 + 13.359/ep^2 - 9.1215/ep)*nl - 30.365*nl^2}, 
     {0.1574504011, 0.6788218482, 2188.5 + 24.999/ep^4 + 127.05/ep^3 - 
       240.75/ep^2 - 291.84/ep + (-69.762 - 9.3745/ep^3 + 13.498/ep^2 - 
         9.4532/ep)*nl - 30.737*nl^2}, {0.1574504011, 0.6943715741, 
      2216.9 + 25.329/ep^4 + 128.35/ep^3 - 239.76/ep^2 - 299.85/ep + 
       (-69.279 - 9.4983/ep^3 + 13.629/ep^2 - 9.7632/ep)*nl - 31.143*nl^2}, 
     {0.1574504011, 0.7099213, 2247.1 + 25.686/ep^4 + 129.92/ep^3 - 
       238.5/ep^2 - 309.27/ep + (-69.016 - 9.6324/ep^3 + 13.752/ep^2 - 
         10.05/ep)*nl - 31.583*nl^2}, {0.1574504011, 0.725471026, 
      2279.2 + 26.071/ep^4 + 131.75/ep^3 - 236.92/ep^2 - 320.17/ep + 
       (-68.989 - 9.7768/ep^3 + 13.866/ep^2 - 10.311/ep)*nl - 32.056*nl^2}, 
     {0.1574504011, 0.7410207519, 2313. + 26.484/ep^4 + 133.86/ep^3 - 
       234.96/ep^2 - 332.64/ep + (-69.224 - 9.9315/ep^3 + 13.97/ep^2 - 
         10.544/ep)*nl - 32.564*nl^2}, {0.1574504011, 0.7565704778, 
      2348.2 + 26.924/ep^4 + 136.27/ep^3 - 232.53/ep^2 - 346.79/ep + 
       (-69.753 - 10.097/ep^3 + 14.061/ep^2 - 10.746/ep)*nl - 33.105*nl^2}, 
     {0.1574504011, 0.7721202037, 2384.7 + 27.392/ep^4 + 138.99/ep^3 - 
       229.55/ep^2 - 362.74/ep + (-70.617 - 10.272/ep^3 + 14.138/ep^2 - 
         10.912/ep)*nl - 33.68*nl^2}, {0.1574504011, 0.7876699297, 
      2422.2 + 27.887/ep^4 + 142.04/ep^3 - 225.89/ep^2 - 380.68/ep + 
       (-71.867 - 10.458/ep^3 + 14.197/ep^2 - 11.037/ep)*nl - 34.289*nl^2}, 
     {0.1574504011, 0.8032196556, 2460.5 + 28.41/ep^4 + 145.46/ep^3 - 
       221.39/ep^2 - 400.78/ep + (-73.57 - 10.654/ep^3 + 14.236/ep^2 - 
         11.114/ep)*nl - 34.932*nl^2}, {0.1433173717, 0.1743769324, 
      2464. + 28.407/ep^4 + 246.03/ep^3 - 72.095/ep^2 - 966.37/ep + 
       (-310.15 - 10.653/ep^3 + 0.32678/ep^2 + 16.584/ep)*nl - 34.776*nl^2}, 
     {0.1433173717, 0.1910755512, 2466.2 + 27.805/ep^4 + 231.87/ep^3 - 
       102.98/ep^2 - 875.85/ep + (-282.35 - 10.427/ep^3 + 1.5876/ep^2 + 
         14.225/ep)*nl - 34.038*nl^2}, {0.1433173717, 0.2077741701, 
      2452.7 + 27.233/ep^4 + 219.11/ep^3 - 128.14/ep^2 - 795.91/ep + 
       (-257.8 - 10.213/ep^3 + 2.7013/ep^2 + 12.122/ep)*nl - 33.339*nl^2}, 
     {0.1433173717, 0.2244727889, 2428.6 + 26.694/ep^4 + 207.55/ep^3 - 
       148.76/ep^2 - 725.13/ep + (-236.06 - 10.01/ep^3 + 3.6908/ep^2 + 
         10.233/ep)*nl - 32.678*nl^2}, {0.1433173717, 0.2411714078, 
      2397.9 + 26.187/ep^4 + 197.06/ep^3 - 165.73/ep^2 - 662.34/ep + 
       (-216.74 - 9.8199/ep^3 + 4.5742/ep^2 + 8.5276/ep)*nl - 32.057*nl^2}, 
     {0.1433173717, 0.2578700266, 2363.1 + 25.711/ep^4 + 187.51/ep^3 - 
       179.72/ep^2 - 606.54/ep + (-199.53 - 9.6415/ep^3 + 5.3665/ep^2 + 
         6.9793/ep)*nl - 31.474*nl^2}, {0.1433173717, 0.2745686455, 
      2326.5 + 25.266/ep^4 + 178.8/ep^3 - 191.28/ep^2 - 556.91/ep + 
       (-184.18 - 9.4749/ep^3 + 6.0798/ep^2 + 5.5671/ep)*nl - 30.931*nl^2}, 
     {0.1433173717, 0.2912672643, 2289.4 + 24.854/ep^4 + 170.86/ep^3 - 
       200.84/ep^2 - 512.73/ep + (-170.46 - 9.3203/ep^3 + 6.7243/ep^2 + 
         4.2737/ep)*nl - 30.426*nl^2}, {0.1433173717, 0.3079658832, 
      2253. + 24.473/ep^4 + 163.62/ep^3 - 208.74/ep^2 - 473.39/ep + 
       (-158.19 - 9.1775/ep^3 + 7.3086/ep^2 + 3.0843/ep)*nl - 29.96*nl^2}, 
     {0.1433173717, 0.324664502, 2218.1 + 24.124/ep^4 + 157.01/ep^3 - 
       215.26/ep^2 - 438.4/ep + (-147.21 - 9.0466/ep^3 + 7.8402/ep^2 + 
         1.9867/ep)*nl - 29.532*nl^2}, {0.1433173717, 0.3413631209, 
      2185.4 + 23.807/ep^4 + 150.99/ep^3 - 220.63/ep^2 - 407.29/ep + 
       (-137.38 - 8.9276/ep^3 + 8.3252/ep^2 + 0.97004/ep)*nl - 29.144*nl^2}, 
     {0.1433173717, 0.3580617397, 2155.3 + 23.521/ep^4 + 145.51/ep^3 - 
       225.04/ep^2 - 379.68/ep + (-128.57 - 8.8206/ep^3 + 8.7693/ep^2 + 
         0.025302/ep)*nl - 28.794*nl^2}, {0.1433173717, 0.3747603586, 
      2128.1 + 23.268/ep^4 + 140.53/ep^3 - 228.65/ep^2 - 355.25/ep + 
       (-120.68 - 8.7254/ep^3 + 9.1771/ep^2 - 0.85547/ep)*nl - 28.484*nl^2}, 
     {0.1433173717, 0.3914589775, 2104.1 + 23.046/ep^4 + 136.03/ep^3 - 
       231.58/ep^2 - 333.71/ep + (-113.61 - 8.6421/ep^3 + 9.5528/ep^2 - 
         1.6792/ep)*nl - 28.212*nl^2}, {0.1433173717, 0.4081575963, 
      2083.5 + 22.855/ep^4 + 131.96/ep^3 - 233.95/ep^2 - 314.8/ep + 
       (-107.28 - 8.5707/ep^3 + 9.9002/ep^2 - 2.4518/ep)*nl - 27.979*nl^2}, 
     {0.1433173717, 0.4248562152, 2066.3 + 22.697/ep^4 + 128.31/ep^3 - 
       235.85/ep^2 - 298.31/ep + (-101.61 - 8.5112/ep^3 + 10.223/ep^2 - 
         3.1787/ep)*nl - 27.785*nl^2}, {0.1433173717, 0.441554834, 
      2052.6 + 22.57/ep^4 + 125.06/ep^3 - 237.36/ep^2 - 284.05/ep + 
       (-96.536 - 8.4636/ep^3 + 10.523/ep^2 - 3.8644/ep)*nl - 27.629*nl^2}, 
     {0.1433173717, 0.4582534529, 2042.5 + 22.475/ep^4 + 122.17/ep^3 - 
       238.54/ep^2 - 271.85/ep + (-91.997 - 8.4279/ep^3 + 10.803/ep^2 - 
         4.5131/ep)*nl - 27.513*nl^2}, {0.1433173717, 0.4749520717, 
      2036. + 22.411/ep^4 + 119.64/ep^3 - 239.44/ep^2 - 261.58/ep + 
       (-87.94 - 8.4042/ep^3 + 11.066/ep^2 - 5.1284/ep)*nl - 27.435*nl^2}, 
     {0.1433173717, 0.4916506906, 2032.9 + 22.379/ep^4 + 117.45/ep^3 - 
       240.11/ep^2 - 253.11/ep + (-84.317 - 8.3923/ep^3 + 11.313/ep^2 - 
         5.7132/ep)*nl - 27.396*nl^2}, {0.1433173717, 0.5083493094, 
      2033.4 + 22.379/ep^4 + 115.58/ep^3 - 240.58/ep^2 - 246.35/ep + 
       (-81.086 - 8.3923/ep^3 + 11.547/ep^2 - 6.2705/ep)*nl - 27.396*nl^2}, 
     {0.1433173717, 0.5250479283, 2037.4 + 22.411/ep^4 + 114.02/ep^3 - 
       240.88/ep^2 - 241.19/ep + (-78.21 - 8.4042/ep^3 + 11.768/ep^2 - 
         6.8025/ep)*nl - 27.435*nl^2}, {0.1433173717, 0.5417465471, 
      2044.7 + 22.475/ep^4 + 112.77/ep^3 - 241.05/ep^2 - 237.58/ep + 
       (-75.655 - 8.4279/ep^3 + 11.978/ep^2 - 7.3112/ep)*nl - 27.513*nl^2}, 
     {0.1433173717, 0.558445166, 2055.3 + 22.57/ep^4 + 111.8/ep^3 - 
       241.08/ep^2 - 235.46/ep + (-73.394 - 8.4636/ep^3 + 12.179/ep^2 - 
         7.7983/ep)*nl - 27.629*nl^2}, {0.1433173717, 0.5751437848, 
      2069.2 + 22.697/ep^4 + 111.13/ep^3 - 241./ep^2 - 234.77/ep + 
       (-71.403 - 8.5112/ep^3 + 12.371/ep^2 - 8.2652/ep)*nl - 27.785*nl^2}, 
     {0.1433173717, 0.5918424037, 2086.3 + 22.855/ep^4 + 110.73/ep^3 - 
       240.8/ep^2 - 235.5/ep + (-69.661 - 8.5707/ep^3 + 12.554/ep^2 - 
         8.713/ep)*nl - 27.979*nl^2}, {0.1433173717, 0.6085410225, 
      2106.5 + 23.046/ep^4 + 110.61/ep^3 - 240.49/ep^2 - 237.62/ep + 
       (-68.154 - 8.6421/ep^3 + 12.73/ep^2 - 9.1422/ep)*nl - 28.212*nl^2}, 
     {0.1433173717, 0.6252396414, 2129.6 + 23.268/ep^4 + 110.76/ep^3 - 
       240.07/ep^2 - 241.14/ep + (-66.869 - 8.7254/ep^3 + 12.899/ep^2 - 
         9.5535/ep)*nl - 28.484*nl^2}, {0.1433173717, 0.6419382603, 
      2155.7 + 23.521/ep^4 + 111.18/ep^3 - 239.52/ep^2 - 246.05/ep + 
       (-65.799 - 8.8206/ep^3 + 13.06/ep^2 - 9.9468/ep)*nl - 28.794*nl^2}, 
     {0.1433173717, 0.6586368791, 2184.7 + 23.807/ep^4 + 111.87/ep^3 - 
       238.81/ep^2 - 252.38/ep + (-64.943 - 8.9276/ep^3 + 13.215/ep^2 - 
         10.322/ep)*nl - 29.144*nl^2}, {0.1433173717, 0.675335498, 
      2216.4 + 24.124/ep^4 + 112.84/ep^3 - 237.94/ep^2 - 260.18/ep + 
       (-64.303 - 9.0466/ep^3 + 13.362/ep^2 - 10.678/ep)*nl - 29.532*nl^2}, 
     {0.1433173717, 0.6920341168, 2250.7 + 24.473/ep^4 + 114.08/ep^3 - 
       236.86/ep^2 - 269.49/ep + (-63.888 - 9.1775/ep^3 + 13.501/ep^2 - 
         11.014/ep)*nl - 29.96*nl^2}, {0.1433173717, 0.7087327357, 
      2287.6 + 24.854/ep^4 + 115.61/ep^3 - 235.53/ep^2 - 280.38/ep + 
       (-63.711 - 9.3203/ep^3 + 13.631/ep^2 - 11.329/ep)*nl - 30.426*nl^2}, 
     {0.1433173717, 0.7254313545, 2326.9 + 25.266/ep^4 + 117.43/ep^3 - 
       233.89/ep^2 - 292.96/ep + (-63.794 - 9.4749/ep^3 + 13.751/ep^2 - 
         11.62/ep)*nl - 30.931*nl^2}, {0.1433173717, 0.7421299734, 
      2368.5 + 25.711/ep^4 + 119.56/ep^3 - 231.88/ep^2 - 307.34/ep + 
       (-64.168 - 9.6415/ep^3 + 13.86/ep^2 - 11.883/ep)*nl - 31.474*nl^2}, 
     {0.1433173717, 0.7588285922, 2412.3 + 26.187/ep^4 + 122.01/ep^3 - 
       229.4/ep^2 - 323.66/ep + (-64.872 - 9.8199/ep^3 + 13.954/ep^2 - 
         12.117/ep)*nl - 32.057*nl^2}, {0.1433173717, 0.7755272111, 
      2457.9 + 26.694/ep^4 + 124.81/ep^3 - 226.34/ep^2 - 342.11/ep + 
       (-65.96 - 10.01/ep^3 + 14.033/ep^2 - 12.315/ep)*nl - 32.678*nl^2}, 
     {0.1433173717, 0.7922258299, 2505.2 + 27.233/ep^4 + 127.98/ep^3 - 
       222.56/ep^2 - 362.91/ep + (-67.498 - 10.213/ep^3 + 14.092/ep^2 - 
         12.471/ep)*nl - 33.339*nl^2}, {0.1433173717, 0.8089244488, 
      2553.7 + 27.805/ep^4 + 131.56/ep^3 - 217.85/ep^2 - 386.32/ep + 
       (-69.576 - 10.427/ep^3 + 14.126/ep^2 - 12.577/ep)*nl - 34.038*nl^2}, 
     {0.1433173717, 0.8256230676, 2603.1 + 28.407/ep^4 + 135.6/ep^3 - 
       211.97/ep^2 - 412.7/ep + (-72.305 - 10.653/ep^3 + 14.13/ep^2 - 
         12.623/ep)*nl - 34.776*nl^2}, {0.1286889687, 0.1527026682, 
      2553.5 + 28.405/ep^4 + 246.38/ep^3 - 64.45/ep^2 - 1008.9/ep + 
       (-331.85 - 10.652/ep^3 - 1.249/ep^2 + 15.598/ep)*nl - 34.52*nl^2}, 
     {0.1286889687, 0.1705127878, 2562.8 + 27.719/ep^4 + 229.63/ep^3 - 
       101.65/ep^2 - 897.39/ep + (-297.81 - 10.395/ep^3 + 0.30284/ep^2 + 
         13.075/ep)*nl - 33.687*nl^2}, {0.1286889687, 0.1883229074, 
      2548.1 + 27.07/ep^4 + 214.76/ep^3 - 130.84/ep^2 - 801.02/ep + 
       (-268.3 - 10.151/ep^3 + 1.6489/ep^2 + 10.867/ep)*nl - 32.898*nl^2}, 
     {0.1286889687, 0.206133027, 2518.2 + 26.456/ep^4 + 201.47/ep^3 - 
       153.92/ep^2 - 717.38/ep + (-242.57 - 9.921/ep^3 + 2.8258/ep^2 + 
         8.9152/ep)*nl - 32.152*nl^2}, {0.1286889687, 0.2239431466, 
      2479. + 25.879/ep^4 + 189.53/ep^3 - 172.26/ep^2 - 644.54/ep + 
       (-220.02 - 9.7045/ep^3 + 3.8618/ep^2 + 7.1763/ep)*nl - 31.45*nl^2}, 
     {0.1286889687, 0.2417532661, 2434.7 + 25.337/ep^4 + 178.77/ep^3 - 
       186.87/ep^2 - 580.92/ep + (-200.21 - 9.5014/ep^3 + 4.7789/ep^2 + 
         5.6161/ep)*nl - 30.792*nl^2}, {0.1286889687, 0.2595633857, 
      2388.1 + 24.832/ep^4 + 169.05/ep^3 - 198.51/ep^2 - 525.25/ep + 
       (-182.74 - 9.312/ep^3 + 5.5948/ep^2 + 4.2077/ep)*nl - 30.178*nl^2}, 
     {0.1286889687, 0.2773735053, 2341.2 + 24.363/ep^4 + 160.26/ep^3 - 
       207.78/ep^2 - 476.48/ep + (-167.32 - 9.136/ep^3 + 6.3238/ep^2 + 
         2.9293/ep)*nl - 29.608*nl^2}, {0.1286889687, 0.2951836249, 
      2295.6 + 23.93/ep^4 + 152.29/ep^3 - 215.12/ep^2 - 433.72/ep + 
       (-153.69 - 8.9736/ep^3 + 6.9779/ep^2 + 1.7628/ep)*nl - 29.082*nl^2}, 
     {0.1286889687, 0.3129937444, 2252.4 + 23.533/ep^4 + 145.07/ep^3 - 
       220.92/ep^2 - 396.24/ep + (-141.63 - 8.8248/ep^3 + 7.567/ep^2 + 
         0.69354/ep)*nl - 28.599*nl^2}, {0.1286889687, 0.330803864, 
      2212.2 + 23.172/ep^4 + 138.52/ep^3 - 225.44/ep^2 - 363.43/ep + 
       (-130.95 - 8.6894/ep^3 + 8.0995/ep^2 - 0.29107/ep)*nl - 28.161*nl^2}, 
     {0.1286889687, 0.3486139836, 2175.6 + 22.847/ep^4 + 132.61/ep^3 - 
       228.94/ep^2 - 334.76/ep + (-121.49 - 8.5676/ep^3 + 8.5826/ep^2 - 
         1.2016/ep)*nl - 27.766*nl^2}, {0.1286889687, 0.3664241032, 
      2142.9 + 22.558/ep^4 + 127.26/ep^3 - 231.61/ep^2 - 309.78/ep + 
       (-113.11 - 8.4593/ep^3 + 9.0225/ep^2 - 2.047/ep)*nl - 27.415*nl^2}, 
     {0.1286889687, 0.3842342227, 2114.5 + 22.306/ep^4 + 122.45/ep^3 - 
       233.59/ep^2 - 288.13/ep + (-105.69 - 8.3646/ep^3 + 9.4246/ep^2 - 
         2.8351/ep)*nl - 27.108*nl^2}, {0.1286889687, 0.4020443423, 
      2090.4 + 22.089/ep^4 + 118.13/ep^3 - 235.02/ep^2 - 269.47/ep + 
       (-99.125 - 8.2834/ep^3 + 9.7935/ep^2 - 3.5726/ep)*nl - 26.845*nl^2}, 
     {0.1286889687, 0.4198544619, 2070.8 + 21.909/ep^4 + 114.27/ep^3 - 
       236./ep^2 - 253.52/ep + (-93.315 - 8.2157/ep^3 + 10.133/ep^2 - 
         4.2653/ep)*nl - 26.625*nl^2}, {0.1286889687, 0.4376645815, 
      2055.7 + 21.764/ep^4 + 110.85/ep^3 - 236.62/ep^2 - 240.06/ep + 
       (-88.178 - 8.1616/ep^3 + 10.448/ep^2 - 4.9182/ep)*nl - 26.45*nl^2}, 
     {0.1286889687, 0.4554747011, 2045.1 + 21.656/ep^4 + 107.83/ep^3 - 
       236.95/ep^2 - 228.87/ep + (-83.642 - 8.121/ep^3 + 10.739/ep^2 - 
         5.5358/ep)*nl - 26.318*nl^2}, {0.1286889687, 0.4732848206, 
      2039. + 21.584/ep^4 + 105.19/ep^3 - 237.05/ep^2 - 219.79/ep + 
       (-79.64 - 8.0939/ep^3 + 11.012/ep^2 - 6.1218/ep)*nl - 26.231*nl^2}, 
     {0.1286889687, 0.4910949402, 2037.2 + 21.548/ep^4 + 102.92/ep^3 - 
       236.96/ep^2 - 212.68/ep + (-76.114 - 8.0804/ep^3 + 11.267/ep^2 - 
         6.6796/ep)*nl - 26.187*nl^2}, {0.1286889687, 0.5089050598, 
      2039.8 + 21.548/ep^4 + 101.01/ep^3 - 236.73/ep^2 - 207.41/ep + 
       (-73.014 - 8.0804/ep^3 + 11.507/ep^2 - 7.212/ep)*nl - 26.187*nl^2}, 
     {0.1286889687, 0.5267151794, 2046.7 + 21.584/ep^4 + 99.421/ep^3 - 
       236.37/ep^2 - 203.88/ep + (-70.296 - 8.0939/ep^3 + 11.733/ep^2 - 
         7.7214/ep)*nl - 26.231*nl^2}, {0.1286889687, 0.5445252989, 
      2057.8 + 21.656/ep^4 + 98.159/ep^3 - 235.93/ep^2 - 202.01/ep + 
       (-67.92 - 8.121/ep^3 + 11.948/ep^2 - 8.2099/ep)*nl - 26.318*nl^2}, 
     {0.1286889687, 0.5623354185, 2072.9 + 21.764/ep^4 + 97.208/ep^3 - 
       235.4/ep^2 - 201.74/ep + (-65.854 - 8.1616/ep^3 + 12.152/ep^2 - 
         8.6792/ep)*nl - 26.45*nl^2}, {0.1286889687, 0.5801455381, 
      2092. + 21.909/ep^4 + 96.561/ep^3 - 234.8/ep^2 - 203.03/ep + 
       (-64.069 - 8.2157/ep^3 + 12.347/ep^2 - 9.1307/ep)*nl - 26.625*nl^2}, 
     {0.1286889687, 0.5979556577, 2115. + 22.089/ep^4 + 96.21/ep^3 - 
       234.12/ep^2 - 205.85/ep + (-62.545 - 8.2834/ep^3 + 12.534/ep^2 - 
         9.5653/ep)*nl - 26.845*nl^2}, {0.1286889687, 0.6157657773, 
      2141.8 + 22.306/ep^4 + 96.151/ep^3 - 233.38/ep^2 - 210.18/ep + 
       (-61.263 - 8.3646/ep^3 + 12.712/ep^2 - 9.9836/ep)*nl - 27.108*nl^2}, 
     {0.1286889687, 0.6335758968, 2172.3 + 22.558/ep^4 + 96.382/ep^3 - 
       232.55/ep^2 - 216.05/ep + (-60.212 - 8.4593/ep^3 + 12.883/ep^2 - 
         10.386/ep)*nl - 27.415*nl^2}, {0.1286889687, 0.6513860164, 
      2206.4 + 22.847/ep^4 + 96.901/ep^3 - 231.61/ep^2 - 223.46/ep + 
       (-59.388 - 8.5676/ep^3 + 13.046/ep^2 - 10.772/ep)*nl - 27.766*nl^2}, 
     {0.1286889687, 0.669196136, 2244.1 + 23.172/ep^4 + 97.711/ep^3 - 
       230.55/ep^2 - 232.47/ep + (-58.79 - 8.6894/ep^3 + 13.201/ep^2 - 
         11.142/ep)*nl - 28.161*nl^2}, {0.1286889687, 0.6870062556, 
      2285.1 + 23.533/ep^4 + 98.815/ep^3 - 229.32/ep^2 - 243.13/ep + 
       (-58.426 - 8.8248/ep^3 + 13.348/ep^2 - 11.494/ep)*nl - 28.599*nl^2}, 
     {0.1286889687, 0.7048163751, 2329.4 + 23.93/ep^4 + 100.22/ep^3 - 
       227.88/ep^2 - 255.54/ep + (-58.311 - 8.9736/ep^3 + 13.486/ep^2 - 
         11.826/ep)*nl - 29.082*nl^2}, {0.1286889687, 0.7226264947, 
      2376.9 + 24.363/ep^4 + 101.94/ep^3 - 226.18/ep^2 - 269.8/ep + 
       (-58.469 - 9.136/ep^3 + 13.614/ep^2 - 12.138/ep)*nl - 29.608*nl^2}, 
     {0.1286889687, 0.7404366143, 2427.5 + 24.832/ep^4 + 103.98/ep^3 - 
       224.14/ep^2 - 286.06/ep + (-58.935 - 9.312/ep^3 + 13.729/ep^2 - 
         12.425/ep)*nl - 30.178*nl^2}, {0.1286889687, 0.7582467339, 
      2481.1 + 25.337/ep^4 + 106.37/ep^3 - 221.66/ep^2 - 304.51/ep + 
       (-59.755 - 9.5014/ep^3 + 13.83/ep^2 - 12.684/ep)*nl - 30.792*nl^2}, 
     {0.1286889687, 0.7760568534, 2537.3 + 25.879/ep^4 + 109.12/ep^3 - 
       218.62/ep^2 - 325.36/ep + (-60.992 - 9.7045/ep^3 + 13.913/ep^2 - 
         12.91/ep)*nl - 31.45*nl^2}, {0.1286889687, 0.793866973, 
      2596.1 + 26.456/ep^4 + 112.29/ep^3 - 214.85/ep^2 - 348.9/ep + 
       (-62.729 - 9.921/ep^3 + 13.974/ep^2 - 13.096/ep)*nl - 32.152*nl^2}, 
     {0.1286889687, 0.8116770926, 2657. + 27.07/ep^4 + 115.89/ep^3 - 
       210.14/ep^2 - 375.49/ep + (-65.075 - 10.151/ep^3 + 14.007/ep^2 - 
         13.233/ep)*nl - 32.898*nl^2}, {0.1286889687, 0.8294872122, 
      2719.7 + 27.719/ep^4 + 120.01/ep^3 - 204.2/ep^2 - 405.59/ep + 
       (-68.173 - 10.395/ep^3 + 14.006/ep^2 - 13.31/ep)*nl - 33.687*nl^2}, 
     {0.1286889687, 0.8472973318, 2783.2 + 28.405/ep^4 + 124.7/ep^3 - 
       196.61/ep^2 - 439.76/ep + (-72.215 - 10.652/ep^3 + 13.961/ep^2 - 
         13.312/ep)*nl - 34.52*nl^2}, {0.11395873, 0.1321622715, 
      2654.8 + 28.403/ep^4 + 246.39/ep^3 - 56.301/ep^2 - 1055.2/ep + 
       (-355.41 - 10.651/ep^3 - 2.9779/ep^2 + 14.749/ep)*nl - 34.134*nl^2}, 
     {0.11395873, 0.1510257447, 2674.1 + 27.633/ep^4 + 226.65/ep^3 - 
       100.87/ep^2 - 918.09/ep + (-314.01 - 10.362/ep^3 - 1.0713/ep^2 + 
         12.129/ep)*nl - 33.209*nl^2}, {0.11395873, 0.169889218, 
      2657.7 + 26.905/ep^4 + 209.44/ep^3 - 134.29/ep^2 - 802.76/ep + 
       (-278.86 - 10.089/ep^3 + 0.54806/ep^2 + 9.8831/ep)*nl - 32.334*nl^2}, 
     {0.11395873, 0.1887526912, 2619.9 + 26.216/ep^4 + 194.3/ep^3 - 
       159.59/ep^2 - 705.06/ep + (-248.75 - 9.8311/ep^3 + 1.9392/ep^2 + 
         7.9324/ep)*nl - 31.507*nl^2}, {0.11395873, 0.2076161645, 
      2570.1 + 25.569/ep^4 + 180.87/ep^3 - 178.86/ep^2 - 621.85/ep + 
       (-222.79 - 9.5882/ep^3 + 3.1452/ep^2 + 6.2189/ep)*nl - 30.728*nl^2}, 
     {0.11395873, 0.2264796377, 2513.9 + 24.961/ep^4 + 168.9/ep^3 - 
       193.54/ep^2 - 550.68/ep + (-200.29 - 9.3605/ep^3 + 4.1984/ep^2 + 
         4.6995/ep)*nl - 29.998*nl^2}, {0.11395873, 0.245343111, 
      2455.5 + 24.394/ep^4 + 158.2/ep^3 - 204.71/ep^2 - 489.6/ep + 
       (-180.73 - 9.1479/ep^3 + 5.1238/ep^2 + 3.3415/ep)*nl - 29.317*nl^2}, 
     {0.11395873, 0.2642065843, 2397.4 + 23.868/ep^4 + 148.58/ep^3 - 
       213.13/ep^2 - 437.07/ep + (-163.68 - 8.9506/ep^3 + 5.9414/ep^2 + 
         2.1191/ep)*nl - 28.685*nl^2}, {0.11395873, 0.2830700575, 
      2341.6 + 23.382/ep^4 + 139.94/ep^3 - 219.41/ep^2 - 391.86/ep + 
       (-148.79 - 8.7684/ep^3 + 6.6671/ep^2 + 1.0116/ep)*nl - 28.101*nl^2}, 
     {0.11395873, 0.3019335308, 2289.2 + 22.937/ep^4 + 132.17/ep^3 - 
       224.01/ep^2 - 352.95/ep + (-135.76 - 8.6014/ep^3 + 7.3142/ep^2 + 
         0.0023553/ep)*nl - 27.565*nl^2}, {0.11395873, 0.320797004, 
      2241.2 + 22.532/ep^4 + 125.17/ep^3 - 227.27/ep^2 - 319.49/ep + 
       (-124.37 - 8.4495/ep^3 + 7.8936/ep^2 - 0.92242/ep)*nl - 27.079*nl^2}, 
     {0.11395873, 0.3396604773, 2198. + 22.168/ep^4 + 118.88/ep^3 - 
       229.49/ep^2 - 290.8/ep + (-114.4 - 8.3129/ep^3 + 8.4146/ep^2 - 
         1.7742/ep)*nl - 26.641*nl^2}, {0.11395873, 0.3585239506, 
      2160. + 21.844/ep^4 + 113.23/ep^3 - 230.87/ep^2 - 266.3/ep + 
       (-105.67 - 8.1914/ep^3 + 8.8849/ep^2 - 2.5626/ep)*nl - 26.252*nl^2}, 
     {0.11395873, 0.3773874238, 2127.6 + 21.56/ep^4 + 108.16/ep^3 - 
       231.6/ep^2 - 245.51/ep + (-98.039 - 8.0852/ep^3 + 9.3112/ep^2 - 
         3.2958/ep)*nl - 25.911*nl^2}, {0.11395873, 0.3962508971, 
      2100.7 + 21.318/ep^4 + 103.64/ep^3 - 231.83/ep^2 - 228.03/ep + 
       (-91.371 - 7.9941/ep^3 + 9.6994/ep^2 - 3.9809/ep)*nl - 25.619*nl^2}, 
     {0.11395873, 0.4151143703, 2079.4 + 21.115/ep^4 + 99.621/ep^3 - 
       231.66/ep^2 - 213.51/ep + (-85.549 - 7.9182/ep^3 + 10.054/ep^2 - 
         4.6236/ep)*nl - 25.376*nl^2}, {0.11395873, 0.4339778436, 
      2063.8 + 20.953/ep^4 + 96.067/ep^3 - 231.19/ep^2 - 201.67/ep + 
       (-80.474 - 7.8574/ep^3 + 10.381/ep^2 - 5.2292/ep)*nl - 25.181*nl^2}, 
     {0.11395873, 0.4528413169, 2053.7 + 20.832/ep^4 + 92.949/ep^3 - 
       230.5/ep^2 - 192.28/ep + (-76.056 - 7.8119/ep^3 + 10.682/ep^2 - 
         5.8022/ep)*nl - 25.035*nl^2}, {0.11395873, 0.4717047901, 
      2049.1 + 20.751/ep^4 + 90.241/ep^3 - 229.64/ep^2 - 185.13/ep + 
       (-72.218 - 7.7815/ep^3 + 10.961/ep^2 - 6.3463/ep)*nl - 24.938*nl^2}, 
     {0.11395873, 0.4905682634, 2049.9 + 20.71/ep^4 + 87.92/ep^3 - 
       228.66/ep^2 - 180.06/ep + (-68.89 - 7.7664/ep^3 + 11.222/ep^2 - 
         6.8647/ep)*nl - 24.889*nl^2}, {0.11395873, 0.5094317366, 
      2056. + 20.71/ep^4 + 85.967/ep^3 - 227.6/ep^2 - 176.93/ep + 
       (-66.015 - 7.7664/ep^3 + 11.466/ep^2 - 7.3603/ep)*nl - 24.889*nl^2}, 
     {0.11395873, 0.5282952099, 2067.2 + 20.751/ep^4 + 84.363/ep^3 - 
       226.48/ep^2 - 175.63/ep + (-63.539 - 7.7815/ep^3 + 11.696/ep^2 - 
         7.8355/ep)*nl - 24.938*nl^2}, {0.11395873, 0.5471586831, 
      2083.5 + 20.832/ep^4 + 83.096/ep^3 - 225.33/ep^2 - 176.08/ep + 
       (-61.418 - 7.8119/ep^3 + 11.913/ep^2 - 8.2921/ep)*nl - 25.035*nl^2}, 
     {0.11395873, 0.5660221564, 2104.7 + 20.953/ep^4 + 82.152/ep^3 - 
       224.15/ep^2 - 178.22/ep + (-59.616 - 7.8574/ep^3 + 12.12/ep^2 - 
         8.7318/ep)*nl - 25.181*nl^2}, {0.11395873, 0.5848856297, 
      2130.7 + 21.115/ep^4 + 81.522/ep^3 - 222.95/ep^2 - 182.01/ep + 
       (-58.1 - 7.9182/ep^3 + 12.317/ep^2 - 9.1558/ep)*nl - 25.376*nl^2}, 
     {0.11395873, 0.6037491029, 2161.4 + 21.318/ep^4 + 81.2/ep^3 - 
       221.72/ep^2 - 187.43/ep + (-56.847 - 7.9941/ep^3 + 12.505/ep^2 - 
         9.5648/ep)*nl - 25.619*nl^2}, {0.11395873, 0.6226125762, 
      2196.7 + 21.56/ep^4 + 81.179/ep^3 - 220.47/ep^2 - 194.48/ep + 
       (-55.839 - 8.0852/ep^3 + 12.684/ep^2 - 9.9595/ep)*nl - 25.911*nl^2}, 
     {0.11395873, 0.6414760494, 2236.4 + 21.844/ep^4 + 81.458/ep^3 - 
       219.16/ep^2 - 203.18/ep + (-55.066 - 8.1914/ep^3 + 12.856/ep^2 - 
         10.34/ep)*nl - 26.252*nl^2}, {0.11395873, 0.6603395227, 
      2280.5 + 22.168/ep^4 + 82.037/ep^3 - 217.79/ep^2 - 213.58/ep + 
       (-54.525 - 8.3129/ep^3 + 13.02/ep^2 - 10.705/ep)*nl - 26.641*nl^2}, 
     {0.11395873, 0.679202996, 2328.9 + 22.532/ep^4 + 82.919/ep^3 - 
       216.3/ep^2 - 225.75/ep + (-54.219 - 8.4495/ep^3 + 13.175/ep^2 - 
         11.056/ep)*nl - 27.079*nl^2}, {0.11395873, 0.6980664692, 
      2381.5 + 22.937/ep^4 + 84.111/ep^3 - 214.67/ep^2 - 239.78/ep + 
       (-54.164 - 8.6014/ep^3 + 13.322/ep^2 - 11.389/ep)*nl - 27.565*nl^2}, 
     {0.11395873, 0.7169299425, 2438.2 + 23.382/ep^4 + 85.623/ep^3 - 
       212.83/ep^2 - 255.79/ep + (-54.382 - 8.7684/ep^3 + 13.457/ep^2 - 
         11.704/ep)*nl - 28.101*nl^2}, {0.11395873, 0.7357934157, 
      2498.9 + 23.868/ep^4 + 87.469/ep^3 - 210.71/ep^2 - 273.96/ep + 
       (-54.911 - 8.9506/ep^3 + 13.581/ep^2 - 11.998/ep)*nl - 28.685*nl^2}, 
     {0.11395873, 0.754656889, 2563.5 + 24.394/ep^4 + 89.671/ep^3 - 
       208.22/ep^2 - 294.5/ep + (-55.801 - 9.1479/ep^3 + 13.689/ep^2 - 
         12.266/ep)*nl - 29.317*nl^2}, {0.11395873, 0.7735203623, 
      2631.9 + 24.961/ep^4 + 92.255/ep^3 - 205.22/ep^2 - 317.66/ep + 
       (-57.122 - 9.3605/ep^3 + 13.78/ep^2 - 12.506/ep)*nl - 29.998*nl^2}, 
     {0.11395873, 0.7923838355, 2703.9 + 25.569/ep^4 + 95.259/ep^3 - 
       201.56/ep^2 - 343.79/ep + (-58.968 - 9.5882/ep^3 + 13.847/ep^2 - 
         12.709/ep)*nl - 30.728*nl^2}, {0.11395873, 0.8112473088, 
      2779.3 + 26.216/ep^4 + 98.732/ep^3 - 197./ep^2 - 373.32/ep + 
       (-61.463 - 9.8311/ep^3 + 13.885/ep^2 - 12.867/ep)*nl - 31.507*nl^2}, 
     {0.11395873, 0.830110782, 2857.7 + 26.905/ep^4 + 102.74/ep^3 - 
       191.24/ep^2 - 406.81/ep + (-64.776 - 10.089/ep^3 + 13.886/ep^2 - 
         12.97/ep)*nl - 32.334*nl^2}, {0.11395873, 0.8489742553, 
      2938.4 + 27.633/ep^4 + 107.37/ep^3 - 183.84/ep^2 - 444.98/ep + 
       (-69.135 - 10.362/ep^3 + 13.838/ep^2 - 13.002/ep)*nl - 33.209*nl^2}, 
     {0.11395873, 0.8678377285, 3020.3 + 28.403/ep^4 + 112.76/ep^3 - 
       174.15/ep^2 - 488.83/ep + (-74.863 - 10.651/ep^3 + 13.726/ep^2 - 
         12.941/ep)*nl - 34.134*nl^2}, {0.09953120521, 0.113096926, 
      2773.4 + 28.4/ep^4 + 246.02/ep^3 - 47.776/ep^2 - 1106.9/ep + 
       (-381.46 - 10.65/ep^3 - 4.8551/ep^2 + 14.111/ep)*nl - 33.581*nl^2}, 
     {0.09953120521, 0.1329381093, 2806. + 27.549/ep^4 + 222.83/ep^3 - 
       100.84/ep^2 - 938.62/ep + (-331.47 - 10.331/ep^3 - 2.5197/ep^2 + 
         11.502/ep)*nl - 32.574*nl^2}, {0.09953120521, 0.1527792926, 
      2786.6 + 26.743/ep^4 + 203.07/ep^3 - 138.45/ep^2 - 801.74/ep + 
       (-290.07 - 10.029/ep^3 - 0.58361/ep^2 + 9.3179/ep)*nl - 31.621*nl^2}, 
     {0.09953120521, 0.1726204759, 2738.6 + 25.982/ep^4 + 185.99/ep^3 - 
       165.47/ep^2 - 689.2/ep + (-255.32 - 9.7431/ep^3 + 1.0477/ep^2 + 
         7.4528/ep)*nl - 30.721*nl^2}, {0.09953120521, 0.1924616592, 
      2675.4 + 25.265/ep^4 + 171.07/ep^3 - 184.98/ep^2 - 595.89/ep + 
       (-225.87 - 9.4744/ep^3 + 2.439/ep^2 + 5.8361/ep)*nl - 29.873*nl^2}, 
     {0.09953120521, 0.2123028424, 2605.4 + 24.593/ep^4 + 157.93/ep^3 - 
       199.02/ep^2 - 518.02/ep + (-200.74 - 9.2224/ep^3 + 3.637/ep^2 + 
         4.4172/ep)*nl - 29.079*nl^2}, {0.09953120521, 0.2321440257, 
      2533.6 + 23.966/ep^4 + 146.3/ep^3 - 209.01/ep^2 - 452.74/ep + 
       (-179.2 - 8.9873/ep^3 + 4.6766/ep^2 + 3.1591/ep)*nl - 28.337*nl^2}, 
     {0.09953120521, 0.251985209, 2463.3 + 23.384/ep^4 + 135.95/ep^3 - 
       215.96/ep^2 - 397.85/ep + (-160.66 - 8.7689/ep^3 + 5.5846/ep^2 + 
         2.0337/ep)*nl - 27.649*nl^2}, {0.09953120521, 0.2708263923, 
      2400. + 22.872/ep^4 + 127.17/ep^3 - 220.42/ep^2 - 353.77/ep + 
       (-145.43 - 8.5771/ep^3 + 6.3444/ep^2 + 1.0678/ep)*nl - 27.044*nl^2}, 
     {0.09953120521, 0.2916675756, 2335.3 + 22.354/ep^4 + 118.49/ep^3 - 
       223.51/ep^2 - 312.7/ep + (-130.88 - 8.3826/ep^3 + 7.0864/ep^2 + 
         0.097805/ep)*nl - 26.431*nl^2}, {0.09953120521, 0.3115087588, 
      2279.7 + 21.906/ep^4 + 111.12/ep^3 - 225.08/ep^2 - 279.99/ep + 
       (-118.95 - 8.2146/ep^3 + 7.7111/ep^2 - 0.74397/ep)*nl - 25.901*nl^2}, 
     {0.09953120521, 0.3313499421, 2230.6 + 21.503/ep^4 + 104.53/ep^3 - 
       225.63/ep^2 - 252.61/ep + (-108.64 - 8.0634/ep^3 + 8.2678/ep^2 - 
         1.5177/ep)*nl - 25.425*nl^2}, {0.09953120521, 0.3511911254, 
      2188.2 + 21.144/ep^4 + 98.649/ep^3 - 225.42/ep^2 - 229.84/ep + 
       (-99.739 - 7.9291/ep^3 + 8.7661/ep^2 - 2.2328/ep)*nl - 25.001*nl^2}, 
     {0.09953120521, 0.3710323087, 2152.8 + 20.831/ep^4 + 93.404/ep^3 - 
       224.63/ep^2 - 211.09/ep + (-92.058 - 7.8115/ep^3 + 9.2143/ep^2 - 
         2.8972/ep)*nl - 24.63*nl^2}, {0.09953120521, 0.390873492, 
      2124.3 + 20.562/ep^4 + 88.742/ep^3 - 223.42/ep^2 - 195.87/ep + 
       (-85.44 - 7.7107/ep^3 + 9.6193/ep^2 - 3.5174/ep)*nl - 24.312*nl^2}, 
     {0.09953120521, 0.4107146752, 2102.8 + 20.338/ep^4 + 84.615/ep^3 - 
       221.9/ep^2 - 183.79/ep + (-79.75 - 7.6267/ep^3 + 9.9871/ep^2 - 
         4.0991/ep)*nl - 24.048*nl^2}, {0.09953120521, 0.4305558585, 
      2088.1 + 20.159/ep^4 + 80.98/ep^3 - 220.18/ep^2 - 174.52/ep + 
       (-74.868 - 7.5595/ep^3 + 10.323/ep^2 - 4.6471/ep)*nl - 23.836*nl^2}, 
     {0.09953120521, 0.4503970418, 2080.2 + 20.024/ep^4 + 77.804/ep^3 - 
       218.31/ep^2 - 167.79/ep + (-70.691 - 7.5092/ep^3 + 10.631/ep^2 - 
         5.1653/ep)*nl - 23.677*nl^2}, {0.09953120521, 0.4702382251, 
      2078.8 + 19.935/ep^4 + 75.053/ep^3 - 216.37/ep^2 - 163.37/ep + 
       (-67.13 - 7.4756/ep^3 + 10.916/ep^2 - 5.6573/ep)*nl - 23.571*nl^2}, 
     {0.09953120521, 0.4900794084, 2083.8 + 19.89/ep^4 + 72.703/ep^3 - 
       214.38/ep^2 - 161.1/ep + (-64.106 - 7.4588/ep^3 + 11.18/ep^2 - 
         6.126/ep)*nl - 23.518*nl^2}, {0.09953120521, 0.5099205916, 
      2095.2 + 19.89/ep^4 + 70.73/ep^3 - 212.39/ep^2 - 160.82/ep + 
       (-61.551 - 7.4588/ep^3 + 11.426/ep^2 - 6.5739/ep)*nl - 23.518*nl^2}, 
     {0.09953120521, 0.5297617749, 2112.6 + 19.935/ep^4 + 69.113/ep^3 - 
       210.41/ep^2 - 162.43/ep + (-59.406 - 7.4756/ep^3 + 11.658/ep^2 - 
         7.003/ep)*nl - 23.571*nl^2}, {0.09953120521, 0.5496029582, 
      2136.1 + 20.024/ep^4 + 67.838/ep^3 - 208.45/ep^2 - 165.84/ep + 
       (-57.623 - 7.5092/ep^3 + 11.877/ep^2 - 7.4149/ep)*nl - 23.677*nl^2}, 
     {0.09953120521, 0.5694441415, 2165.3 + 20.159/ep^4 + 66.89/ep^3 - 
       206.53/ep^2 - 171.01/ep + (-56.16 - 7.5595/ep^3 + 12.084/ep^2 - 
         7.8111/ep)*nl - 23.836*nl^2}, {0.09953120521, 0.5892853248, 
      2200.3 + 20.338/ep^4 + 66.259/ep^3 - 204.65/ep^2 - 177.9/ep + 
       (-54.982 - 7.6267/ep^3 + 12.282/ep^2 - 8.1924/ep)*nl - 24.048*nl^2}, 
     {0.09953120521, 0.609126508, 2240.8 + 20.562/ep^4 + 65.937/ep^3 - 
       202.78/ep^2 - 186.5/ep + (-54.065 - 7.7107/ep^3 + 12.47/ep^2 - 
         8.5596/ep)*nl - 24.312*nl^2}, {0.09953120521, 0.6289676913, 
      2286.7 + 20.831/ep^4 + 65.919/ep^3 - 200.93/ep^2 - 196.83/ep + 
       (-53.391 - 7.8115/ep^3 + 12.65/ep^2 - 8.9129/ep)*nl - 24.63*nl^2}, 
     {0.09953120521, 0.6488088746, 2338. + 21.144/ep^4 + 66.203/ep^3 - 
       199.07/ep^2 - 208.95/ep + (-52.951 - 7.9291/ep^3 + 12.822/ep^2 - 
         9.2521/ep)*nl - 25.001*nl^2}, {0.09953120521, 0.6686500579, 
      2394.5 + 21.503/ep^4 + 66.79/ep^3 - 197.16/ep^2 - 222.91/ep + 
       (-52.745 - 8.0634/ep^3 + 12.985/ep^2 - 9.5768/ep)*nl - 25.425*nl^2}, 
     {0.09953120521, 0.6884912412, 2456.3 + 21.906/ep^4 + 67.686/ep^3 - 
       195.17/ep^2 - 238.81/ep + (-52.783 - 8.2146/ep^3 + 13.14/ep^2 - 
         9.886/ep)*nl - 25.901*nl^2}, {0.09953120521, 0.7083324244, 
      2523.1 + 22.354/ep^4 + 68.9/ep^3 - 193.04/ep^2 - 256.8/ep + 
       (-53.086 - 8.3826/ep^3 + 13.285/ep^2 - 10.178/ep)*nl - 26.431*nl^2}, 
     {0.09953120521, 0.7281736077, 2595.1 + 22.846/ep^4 + 70.446/ep^3 - 
       190.72/ep^2 - 277.05/ep + (-53.689 - 8.5673/ep^3 + 13.417/ep^2 - 
         10.451/ep)*nl - 27.013*nl^2}, {0.09953120521, 0.748014791, 
      2672.1 + 23.384/ep^4 + 72.345/ep^3 - 188.1/ep^2 - 299.77/ep + 
       (-54.643 - 8.7689/ep^3 + 13.535/ep^2 - 10.702/ep)*nl - 27.649*nl^2}, 
     {0.09953120521, 0.7678559743, 2754. + 23.966/ep^4 + 74.624/ep^3 - 
       185.07/ep^2 - 325.27/ep + (-56.021 - 8.9873/ep^3 + 13.636/ep^2 - 
         10.927/ep)*nl - 28.337*nl^2}, {0.09953120521, 0.7876971576, 
      2840.9 + 24.593/ep^4 + 77.322/ep^3 - 181.48/ep^2 - 353.91/ep + 
       (-57.92 - 9.2224/ep^3 + 13.713/ep^2 - 11.121/ep)*nl - 29.079*nl^2}, 
     {0.09953120521, 0.8075383408, 2932.5 + 25.265/ep^4 + 80.491/ep^3 - 
       177.12/ep^2 - 386.17/ep + (-60.473 - 9.4744/ep^3 + 13.762/ep^2 - 
         11.276/ep)*nl - 29.873*nl^2}, {0.09953120521, 0.8273795241, 
      3028.8 + 25.982/ep^4 + 84.2/ep^3 - 171.68/ep^2 - 422.69/ep + 
       (-63.862 - 9.7431/ep^3 + 13.772/ep^2 - 11.382/ep)*nl - 30.721*nl^2}, 
     {0.09953120521, 0.8472207074, 3129.3 + 26.743/ep^4 + 88.549/ep^3 - 
       164.75/ep^2 - 464.32/ep + (-68.338 - 10.029/ep^3 + 13.732/ep^2 - 
         11.426/ep)*nl - 31.621*nl^2}, {0.09953120521, 0.8670618907, 
      3233.3 + 27.549/ep^4 + 93.676/ep^3 - 155.67/ep^2 - 512.22/ep + 
       (-74.26 - 10.331/ep^3 + 13.624/ep^2 - 11.389/ep)*nl - 32.574*nl^2}, 
     {0.09953120521, 0.886903074, 3339.3 + 28.4/ep^4 + 99.79/ep^3 - 
       143.44/ep^2 - 568.02/ep + (-82.153 - 10.65/ep^3 + 13.423/ep^2 - 
         11.24/ep)*nl - 33.581*nl^2}, {0.08577853699, 0.09575752566, 
      2915.4 + 28.398/ep^4 + 245.25/ep^3 - 38.998/ep^2 - 1166./ep + 
       (-410.63 - 10.649/ep^3 - 6.8723/ep^2 + 13.785/ep)*nl - 32.823*nl^2}, 
     {0.08577853699, 0.116487909, 2964.8 + 27.469/ep^4 + 218.09/ep^3 - 
       101.66/ep^2 - 959.7/ep + (-350.78 - 10.301/ep^3 - 4.023/ep^2 + 
         11.352/ep)*nl - 31.75*nl^2}, {0.08577853699, 0.1372182923, 
      2940.4 + 26.589/ep^4 + 195.58/ep^3 - 143.13/ep^2 - 798.88/ep + 
       (-302.65 - 9.971/ep^3 - 1.726/ep^2 + 9.3611/ep)*nl - 30.732*nl^2}, 
     {0.08577853699, 0.1579486756, 2879. + 25.758/ep^4 + 176.52/ep^3 - 
       171.05/ep^2 - 671.37/ep + (-263.16 - 9.6593/ep^3 + 0.16865/ep^2 + 
         7.6858/ep)*nl - 29.772*nl^2}, {0.08577853699, 0.1786790589, 
      2800.1 + 24.976/ep^4 + 160.14/ep^3 - 189.86/ep^2 - 569.01/ep + 
       (-230.32 - 9.3659/ep^3 + 1.7572/ep^2 + 6.2467/ep)*nl - 28.867*nl^2}, 
     {0.08577853699, 0.1994094422, 2714.6 + 24.242/ep^4 + 145.91/ep^3 - 
       202.35/ep^2 - 486.09/ep + (-202.75 - 9.0908/ep^3 + 3.1056/ep^2 + 
         4.9904/ep)*nl - 28.02*nl^2}, {0.08577853699, 0.2171398255, 
      2641. + 23.654/ep^4 + 135.15/ep^3 - 209.43/ep^2 - 427.45/ep + 
       (-182.59 - 8.8702/ep^3 + 4.1044/ep^2 + 4.0325/ep)*nl - 27.34*nl^2}, 
     {0.08577853699, 0.2408702088, 2546.2 + 22.922/ep^4 + 122.48/ep^3 - 
       215.14/ep^2 - 363.19/ep + (-159.68 - 8.5958/ep^3 + 5.2593/ep^2 + 
         2.8868/ep)*nl - 26.494*nl^2}, {0.08577853699, 0.2616005921, 
      2469.5 + 22.335/ep^4 + 112.78/ep^3 - 217.58/ep^2 - 317.86/ep + 
       (-142.84 - 8.3757/ep^3 + 6.1272/ep^2 + 1.9915/ep)*nl - 25.816*nl^2}, 
     {0.08577853699, 0.2823309754, 2399.9 + 21.797/ep^4 + 104.18/ep^3 - 
       218.3/ep^2 - 280.75/ep + (-128.49 - 8.174/ep^3 + 6.8862/ep^2 + 
         1.1778/ep)*nl - 25.194*nl^2}, {0.08577853699, 0.3030613587, 
      2338.2 + 21.308/ep^4 + 96.545/ep^3 - 217.77/ep^2 - 250.49/ep + 
       (-116.24 - 7.9907/ep^3 + 7.5534/ep^2 + 0.4332/ep)*nl - 24.629*nl^2}, 
     {0.08577853699, 0.323791742, 2284.7 + 20.868/ep^4 + 89.761/ep^3 - 
       216.33/ep^2 - 225.98/ep + (-105.8 - 7.8257/ep^3 + 8.1431/ep^2 - 
         0.25219/ep)*nl - 24.12*nl^2}, {0.08577853699, 0.3445221253, 
      2239.8 + 20.477/ep^4 + 83.735/ep^3 - 214.25/ep^2 - 206.36/ep + 
       (-96.901 - 7.679/ep^3 + 8.6666/ep^2 - 0.88648/ep)*nl - 23.668*nl^2}, 
     {0.08577853699, 0.3652525086, 2203.3 + 20.135/ep^4 + 78.39/ep^3 - 
       211.72/ep^2 - 190.94/ep + (-89.339 - 7.5506/ep^3 + 9.1339/ep^2 - 
         1.4763/ep)*nl - 23.272*nl^2}, {0.08577853699, 0.3859828919, 
      2175.3 + 19.842/ep^4 + 73.658/ep^3 - 208.9/ep^2 - 179.18/ep + 
       (-82.926 - 7.4406/ep^3 + 9.5531/ep^2 - 2.0271/ep)*nl - 22.933*nl^2}, 
     {0.08577853699, 0.4067132752, 2155.6 + 19.597/ep^4 + 69.485/ep^3 - 
       205.89/ep^2 - 170.62/ep + (-77.508 - 7.3489/ep^3 + 9.9312/ep^2 - 
         2.5434/ep)*nl - 22.651*nl^2}, {0.08577853699, 0.4274436585, 
      2144. + 19.402/ep^4 + 65.822/ep^3 - 202.78/ep^2 - 164.91/ep + 
       (-72.949 - 7.2756/ep^3 + 10.274/ep^2 - 3.0292/ep)*nl - 22.425*nl^2}, 
     {0.08577853699, 0.4481740418, 2140.3 + 19.255/ep^4 + 62.627/ep^3 - 
       199.63/ep^2 - 161.76/ep + (-69.133 - 7.2206/ep^3 + 10.587/ep^2 - 
         3.4874/ep)*nl - 22.255*nl^2}, {0.08577853699, 0.4689044251, 
      2144.4 + 19.157/ep^4 + 59.867/ep^3 - 196.5/ep^2 - 160.93/ep + 
       (-65.96 - 7.1839/ep^3 + 10.875/ep^2 - 3.921/ep)*nl - 22.142*nl^2}, 
     {0.08577853699, 0.4896348084, 2155.9 + 19.108/ep^4 + 57.509/ep^3 - 
       193.42/ep^2 - 162.25/ep + (-63.342 - 7.1656/ep^3 + 11.141/ep^2 - 
         4.332/ep)*nl - 22.086*nl^2}, {0.08577853699, 0.5103651916, 
      2174.8 + 19.108/ep^4 + 55.528/ep^3 - 190.4/ep^2 - 165.58/ep + 
       (-61.205 - 7.1656/ep^3 + 11.389/ep^2 - 4.7224/ep)*nl - 22.086*nl^2}, 
     {0.08577853699, 0.5310955749, 2200.9 + 19.157/ep^4 + 53.902/ep^3 - 
       187.47/ep^2 - 170.82/ep + (-59.485 - 7.1839/ep^3 + 11.621/ep^2 - 
         5.0937/ep)*nl - 22.142*nl^2}, {0.08577853699, 0.5518259582, 
      2233.8 + 19.255/ep^4 + 52.612/ep^3 - 184.63/ep^2 - 177.9/ep + 
       (-58.127 - 7.2206/ep^3 + 11.839/ep^2 - 5.447/ep)*nl - 22.255*nl^2}, 
     {0.08577853699, 0.5725563415, 2273.6 + 19.402/ep^4 + 51.645/ep^3 - 
       181.88/ep^2 - 186.78/ep + (-57.087 - 7.2756/ep^3 + 12.046/ep^2 - 
         5.7833/ep)*nl - 22.425*nl^2}, {0.08577853699, 0.5932867248, 
      2320. + 19.597/ep^4 + 50.987/ep^3 - 179.21/ep^2 - 197.45/ep + 
       (-56.33 - 7.3489/ep^3 + 12.243/ep^2 - 6.1031/ep)*nl - 22.651*nl^2}, 
     {0.08577853699, 0.6140171081, 2372.9 + 19.842/ep^4 + 50.63/ep^3 - 
       176.6/ep^2 - 209.92/ep + (-55.83 - 7.4406/ep^3 + 12.432/ep^2 - 
         6.407/ep)*nl - 22.933*nl^2}, {0.08577853699, 0.6347474914, 
      2432.3 + 20.135/ep^4 + 50.571/ep^3 - 174.04/ep^2 - 224.23/ep + 
       (-55.57 - 7.5506/ep^3 + 12.611/ep^2 - 6.6947/ep)*nl - 23.272*nl^2}, 
     {0.08577853699, 0.6554778747, 2497.9 + 20.477/ep^4 + 50.808/ep^3 - 
       171.49/ep^2 - 240.45/ep + (-55.543 - 7.679/ep^3 + 12.783/ep^2 - 
         6.9662/ep)*nl - 23.668*nl^2}, {0.08577853699, 0.676208258, 
      2569.9 + 20.868/ep^4 + 51.342/ep^3 - 168.93/ep^2 - 258.68/ep + 
       (-55.753 - 7.8257/ep^3 + 12.945/ep^2 - 7.2207/ep)*nl - 24.12*nl^2}, 
     {0.08577853699, 0.6969386413, 2648. + 21.308/ep^4 + 52.183/ep^3 - 
       166.3/ep^2 - 279.05/ep + (-56.215 - 7.9907/ep^3 + 13.099/ep^2 - 
         7.4573/ep)*nl - 24.629*nl^2}, {0.08577853699, 0.7176690246, 
      2732.5 + 21.797/ep^4 + 53.341/ep^3 - 163.55/ep^2 - 301.75/ep + 
       (-56.96 - 8.174/ep^3 + 13.241/ep^2 - 7.6743/ep)*nl - 25.194*nl^2}, 
     {0.08577853699, 0.7383994079, 2823.1 + 22.335/ep^4 + 54.836/ep^3 - 
       160.59/ep^2 - 326.99/ep + (-58.035 - 8.3757/ep^3 + 13.37/ep^2 - 
         7.8698/ep)*nl - 25.816*nl^2}, {0.08577853699, 0.7591297912, 
      2920.1 + 22.922/ep^4 + 56.695/ep^3 - 157.34/ep^2 - 355.08/ep + 
       (-59.508 - 8.5958/ep^3 + 13.482/ep^2 - 8.0407/ep)*nl - 26.494*nl^2}, 
     {0.08577853699, 0.7828601745, 3038.8 + 23.654/ep^4 + 59.318/ep^3 - 
       153.07/ep^2 - 391.2/ep + (-61.807 - 8.8702/ep^3 + 13.584/ep^2 - 
         8.2012/ep)*nl - 27.34*nl^2}, {0.08577853699, 0.8005905578, 
      3133. + 24.242/ep^4 + 61.666/ep^3 - 149.35/ep^2 - 421.4/ep + 
       (-64.065 - 9.0908/ep^3 + 13.636/ep^2 - 8.292/ep)*nl - 28.02*nl^2}, 
     {0.08577853699, 0.8213209411, 3249.1 + 24.976/ep^4 + 64.899/ep^3 - 
       144.18/ep^2 - 460.78/ep + (-67.462 - 9.3659/ep^3 + 13.662/ep^2 - 
         8.3597/ep)*nl - 28.867*nl^2}, {0.08577853699, 0.8420513244, 
      3371.6 + 25.758/ep^4 + 68.753/ep^3 - 137.76/ep^2 - 505.43/ep + 
       (-71.919 - 9.6593/ep^3 + 13.64/ep^2 - 8.3762/ep)*nl - 29.772*nl^2}, 
     {0.08577853699, 0.8627817077, 3500.1 + 26.589/ep^4 + 73.367/ep^3 - 
       129.54/ep^2 - 556.58/ep + (-77.8 - 9.971/ep^3 + 13.551/ep^2 - 
         8.3267/ep)*nl - 30.732*nl^2}, {0.08577853699, 0.883512091, 
      3634.1 + 27.469/ep^4 + 78.953/ep^3 - 118.59/ep^2 - 616.04/ep + 
       (-85.647 - 10.301/ep^3 + 13.37/ep^2 - 8.1889/ep)*nl - 31.75*nl^2}, 
     {0.08577853699, 0.9042424743, 3771.3 + 28.398/ep^4 + 85.845/ep^3 - 
       103.36/ep^2 - 686.53/ep + (-96.309 - 10.649/ep^3 + 13.053/ep^2 - 
         7.9272/ep)*nl - 32.823*nl^2}, {0.07300416788, 0.08029127402, 
      3087.6 + 28.397/ep^4 + 244.09/ep^3 - 30.081/ep^2 - 1234.3/ep + 
       (-443.53 - 10.649/ep^3 - 9.0177/ep^2 + 13.884/ep)*nl - 31.826*nl^2}, 
     {0.07300416788, 0.1018147984, 3157.1 + 27.395/ep^4 + 212.36/ep^3 - 
       103.37/ep^2 - 982.03/ep + (-372.57 - 10.273/ep^3 - 5.5581/ep^2 + 
         11.867/ep)*nl - 30.703*nl^2}, {0.07300416788, 0.1233383228, 
      3124.6 + 26.446/ep^4 + 186.91/ep^3 - 147.93/ep^2 - 795.39/ep + 
       (-317.46 - 9.9174/ep^3 - 2.8575/ep^2 + 10.241/ep)*nl - 29.64*nl^2}, 
     {0.07300416788, 0.1448618472, 3046.9 + 25.55/ep^4 + 165.86/ep^3 - 
       175.54/ep^2 - 653.8/ep + (-273.38 - 9.5814/ep^3 - 0.68065/ep^2 + 
         8.8765/ep)*nl - 28.636*nl^2}, {0.07300416788, 0.1663853717, 
      2950.5 + 24.707/ep^4 + 148.1/ep^3 - 192.47/ep^2 - 544.48/ep + 
       (-237.44 - 9.2651/ep^3 + 1.1125/ep^2 + 7.6999/ep)*nl - 27.69*nl^2}, 
     {0.07300416788, 0.1879088961, 2849. + 23.916/ep^4 + 132.89/ep^3 - 
       202.39/ep^2 - 459.06/ep + (-207.77 - 8.9686/ep^3 + 2.613/ep^2 + 
         6.6647/ep)*nl - 26.804*nl^2}, {0.07300416788, 0.2094324205, 
      2749.7 + 23.178/ep^4 + 119.74/ep^3 - 207.56/ep^2 - 391.78/ep + 
       (-183.06 - 8.6919/ep^3 + 3.8833/ep^2 + 5.7402/ep)*nl - 25.977*nl^2}, 
     {0.07300416788, 0.2309559449, 2656.5 + 22.493/ep^4 + 108.28/ep^3 - 
       209.47/ep^2 - 338.59/ep + (-162.36 - 8.435/ep^3 + 4.9689/ep^2 + 
         4.9049/ep)*nl - 25.209*nl^2}, {0.07300416788, 0.2524794693, 
      2571.7 + 21.861/ep^4 + 98.236/ep^3 - 209.13/ep^2 - 296.51/ep + 
       (-144.96 - 8.1978/ep^3 + 5.9038/ep^2 + 4.1433/ep)*nl - 24.5*nl^2}, 
     {0.07300416788, 0.2740029937, 2496.3 + 21.281/ep^4 + 89.404/ep^3 - 
       207.24/ep^2 - 263.35/ep + (-130.32 - 7.9803/ep^3 + 6.714/ep^2 + 
         3.4439/ep)*nl - 23.851*nl^2}, {0.07300416788, 0.2955265181, 
      2431. + 20.754/ep^4 + 81.617/ep^3 - 204.27/ep^2 - 237.44/ep + 
       (-117.98 - 7.7827/ep^3 + 7.4205/ep^2 + 2.7982/ep)*nl - 23.26*nl^2}, 
     {0.07300416788, 0.3170500425, 2375.9 + 20.279/ep^4 + 74.741/ep^3 - 
       200.58/ep^2 - 217.51/ep + (-107.61 - 7.6048/ep^3 + 8.0397/ep^2 + 
         2.1992/ep)*nl - 22.728*nl^2}, {0.07300416788, 0.3385735669, 
      2331.2 + 19.858/ep^4 + 68.666/ep^3 - 196.44/ep^2 - 202.57/ep + 
       (-98.895 - 7.4467/ep^3 + 8.5855/ep^2 + 1.6417/ep)*nl - 22.256*nl^2}, 
     {0.07300416788, 0.3600970913, 2296.5 + 19.489/ep^4 + 63.303/ep^3 - 
       192.02/ep^2 - 191.85/ep + (-91.608 - 7.3083/ep^3 + 9.0691/ep^2 + 
         1.1216/ep)*nl - 21.842*nl^2}, {0.07300416788, 0.3816206157, 
      2271.7 + 19.173/ep^4 + 58.574/ep^3 - 187.47/ep^2 - 184.75/ep + 
       (-85.541 - 7.1897/ep^3 + 9.5/ep^2 + 0.63535/ep)*nl - 21.488*nl^2}, 
     {0.07300416788, 0.4031441402, 2256.6 + 18.909/ep^4 + 54.417/ep^3 - 
       182.87/ep^2 - 180.81/ep + (-80.522 - 7.0909/ep^3 + 9.8862/ep^2 + 
         0.18038/ep)*nl - 21.192*nl^2}, {0.07300416788, 0.4246676646, 
      2250.9 + 18.698/ep^4 + 50.776/ep^3 - 178.3/ep^2 - 179.65/ep + 
       (-76.401 - 7.0118/ep^3 + 10.235/ep^2 - 0.24559/ep)*nl - 20.956*nl^2}, 
     {0.07300416788, 0.446191189, 2254.3 + 18.54/ep^4 + 47.604/ep^3 - 
       173.82/ep^2 - 180.99/ep + (-73.053 - 6.9525/ep^3 + 10.551/ep^2 - 
         0.64433/ep)*nl - 20.779*nl^2}, {0.07300416788, 0.4677147134, 
      2266.6 + 18.435/ep^4 + 44.863/ep^3 - 169.45/ep^2 - 184.6/ep + 
       (-70.369 - 6.913/ep^3 + 10.84/ep^2 - 1.0173/ep)*nl - 20.661*nl^2}, 
     {0.07300416788, 0.4892382378, 2287.5 + 18.382/ep^4 + 42.518/ep^3 - 
       165.21/ep^2 - 190.33/ep + (-68.255 - 6.8932/ep^3 + 11.107/ep^2 - 
         1.3657/ep)*nl - 20.602*nl^2}, {0.07300416788, 0.5107617622, 
      2316.8 + 18.382/ep^4 + 40.539/ep^3 - 161.11/ep^2 - 198.06/ep + 
       (-66.631 - 6.8932/ep^3 + 11.354/ep^2 - 1.6904/ep)*nl - 20.602*nl^2}, 
     {0.07300416788, 0.5322852866, 2354.3 + 18.435/ep^4 + 38.903/ep^3 - 
       157.16/ep^2 - 207.7/ep + (-65.43 - 6.913/ep^3 + 11.585/ep^2 - 
         1.9921/ep)*nl - 20.661*nl^2}, {0.07300416788, 0.553808811, 
      2399.7 + 18.54/ep^4 + 37.589/ep^3 - 153.34/ep^2 - 219.21/ep + 
       (-64.593 - 6.9525/ep^3 + 11.803/ep^2 - 2.2714/ep)*nl - 20.779*nl^2}, 
     {0.07300416788, 0.5753323354, 2453. + 18.698/ep^4 + 36.582/ep^3 - 
       149.66/ep^2 - 232.58/ep + (-64.076 - 7.0118/ep^3 + 12.009/ep^2 - 
         2.5286/ep)*nl - 20.956*nl^2}, {0.07300416788, 0.5968558598, 
      2513.9 + 18.909/ep^4 + 35.868/ep^3 - 146.08/ep^2 - 247.82/ep + 
       (-63.842 - 7.0909/ep^3 + 12.205/ep^2 - 2.7638/ep)*nl - 21.192*nl^2}, 
     {0.07300416788, 0.6183793843, 2582.4 + 19.173/ep^4 + 35.439/ep^3 - 
       142.6/ep^2 - 264.96/ep + (-63.866 - 7.1897/ep^3 + 12.392/ep^2 - 
         2.977/ep)*nl - 21.488*nl^2}, {0.07300416788, 0.6399029087, 
      2658.5 + 19.489/ep^4 + 35.29/ep^3 - 139.18/ep^2 - 284.08/ep + 
       (-64.131 - 7.3083/ep^3 + 12.571/ep^2 - 3.168/ep)*nl - 21.842*nl^2}, 
     {0.07300416788, 0.6614264331, 2742. + 19.858/ep^4 + 35.421/ep^3 - 
       135.79/ep^2 - 305.28/ep + (-64.634 - 7.4467/ep^3 + 12.741/ep^2 - 
         3.3364/ep)*nl - 22.256*nl^2}, {0.07300416788, 0.6829499575, 
      2832.9 + 20.279/ep^4 + 35.837/ep^3 - 132.39/ep^2 - 328.68/ep + 
       (-65.383 - 7.6048/ep^3 + 12.903/ep^2 - 3.4816/ep)*nl - 22.728*nl^2}, 
     {0.07300416788, 0.7044734819, 2931.3 + 20.754/ep^4 + 36.545/ep^3 - 
       128.94/ep^2 - 354.45/ep + (-66.399 - 7.7827/ep^3 + 13.054/ep^2 - 
         3.6025/ep)*nl - 23.26*nl^2}, {0.07300416788, 0.7259970063, 
      3037.3 + 21.281/ep^4 + 37.564/ep^3 - 125.36/ep^2 - 382.82/ep + 
       (-67.723 - 7.9803/ep^3 + 13.194/ep^2 - 3.698/ep)*nl - 23.851*nl^2}, 
     {0.07300416788, 0.7475205307, 3150.9 + 21.861/ep^4 + 38.915/ep^3 - 
       121.58/ep^2 - 414.06/ep + (-69.412 - 8.1978/ep^3 + 13.319/ep^2 - 
         3.7663/ep)*nl - 24.5*nl^2}, {0.07300416788, 0.7690440551, 
      3272.3 + 22.493/ep^4 + 40.633/ep^3 - 117.49/ep^2 - 448.52/ep + 
       (-71.553 - 8.435/ep^3 + 13.424/ep^2 - 3.8051/ep)*nl - 25.209*nl^2}, 
     {0.07300416788, 0.7905675795, 3401.7 + 23.178/ep^4 + 42.766/ep^3 - 
       112.96/ep^2 - 486.69/ep + (-74.267 - 8.6919/ep^3 + 13.505/ep^2 - 
         3.8113/ep)*nl - 25.977*nl^2}, {0.07300416788, 0.8120911039, 
      3539.4 + 23.916/ep^4 + 45.378/ep^3 - 107.77/ep^2 - 529.17/ep + 
       (-77.721 - 8.9686/ep^3 + 13.552/ep^2 - 3.7806/ep)*nl - 26.804*nl^2}, 
     {0.07300416788, 0.8336146283, 3685.7 + 24.707/ep^4 + 48.562/ep^3 - 
       101.65/ep^2 - 576.83/ep + (-82.152 - 9.2651/ep^3 + 13.555/ep^2 - 
         3.7069/ep)*nl - 27.69*nl^2}, {0.07300416788, 0.8551381528, 
      3840.7 + 25.55/ep^4 + 52.45/ep^3 - 94.135/ep^2 - 630.87/ep + 
       (-87.9 - 9.5814/ep^3 + 13.496/ep^2 - 3.5816/ep)*nl - 28.636*nl^2}, 
     {0.07300416788, 0.8766616772, 4004.5 + 26.446/ep^4 + 57.24/ep^3 - 
       84.515/ep^2 - 693.04/ep + (-95.474 - 9.9174/ep^3 + 13.351/ep^2 - 
         3.3914/ep)*nl - 29.64*nl^2}, {0.07300416788, 0.8981852016, 
      4176.6 + 27.395/ep^4 + 63.242/ep^3 - 71.547/ep^2 - 766.07/ep + 
       (-105.67 - 10.273/ep^3 + 13.081/ep^2 - 3.1153/ep)*nl - 30.703*nl^2}, 
     {0.07300416788, 0.919708726, 4354.5 + 28.397/ep^4 + 70.985/ep^3 - 
       52.878/ep^2 - 854.39/ep + (-119.83 - 10.649/ep^3 + 12.62/ep^2 - 
         2.7165/ep)*nl - 31.826*nl^2}, {0.06142067551, 0.06674278994, 
      3297.2 + 28.395/ep^4 + 242.54/ep^3 - 21.134/ep^2 - 1314.1/ep + 
       (-480.7 - 10.648/ep^3 - 11.278/ep^2 + 14.535/ep)*nl - 30.552*nl^2}, 
     {0.06142067551, 0.0889611084, 3389.8 + 27.328/ep^4 + 205.53/ep^3 - 
       105.86/ep^2 - 1006.3/ep + (-397.54 - 10.248/ep^3 - 7.0995/ep^2 + 
         13.27/ep)*nl - 29.404*nl^2}, {0.06142067551, 0.1111794269, 
      3345.4 + 26.317/ep^4 + 176.99/ep^3 - 152.2/ep^2 - 792.98/ep + 
       (-335.54 - 9.8688/ep^3 - 3.9565/ep^2 + 12.218/ep)*nl - 28.316*nl^2}, 
     {0.06142067551, 0.1333977453, 3248.8 + 25.362/ep^4 + 154./ep^3 - 
       177.93/ep^2 - 639.6/ep + (-287.31 - 9.5108/ep^3 - 1.4847/ep^2 + 
         11.297/ep)*nl - 27.289*nl^2}, {0.06142067551, 0.1556160638, 
      3134.8 + 24.463/ep^4 + 134.98/ep^3 - 191.6/ep^2 - 526.68/ep + 
       (-248.8 - 9.1738/ep^3 + 0.5153/ep^2 + 10.465/ep)*nl - 26.322*nl^2}, 
     {0.06142067551, 0.1778343823, 3019. + 23.621/ep^4 + 118.95/ep^3 - 
       197.81/ep^2 - 442.28/ep + (-217.52 - 8.8578/ep^3 + 2.1654/ep^2 + 
         9.6992/ep)*nl - 25.415*nl^2}, {0.06142067551, 0.2000527007, 
      2909. + 22.835/ep^4 + 105.26/ep^3 - 199.27/ep^2 - 378.67/ep + 
       (-191.83 - 8.563/ep^3 + 3.5463/ep^2 + 8.9863/ep)*nl - 24.569*nl^2}, 
     {0.06142067551, 0.2222710192, 2808.5 + 22.104/ep^4 + 93.46/ep^3 - 
       197.67/ep^2 - 330.63/ep + (-170.59 - 8.2892/ep^3 + 4.7146/ep^2 + 
         8.3177/ep)*nl - 23.784*nl^2}, {0.06142067551, 0.2444893377, 
      2719.3 + 21.43/ep^4 + 83.218/ep^3 - 194.08/ep^2 - 294.49/ep + 
       (-152.95 - 8.0364/ep^3 + 5.7118/ep^2 + 7.6881/ep)*nl - 23.058*nl^2}, 
     {0.06142067551, 0.2667076561, 2642.1 + 20.813/ep^4 + 74.284/ep^3 - 
       189.21/ep^2 - 267.61/ep + (-138.27 - 7.8047/ep^3 + 6.569/ep^2 + 
         7.0941/ep)*nl - 22.394*nl^2}, {0.06142067551, 0.2889259746, 
      2577.2 + 20.251/ep^4 + 66.463/ep^3 - 183.56/ep^2 - 248.09/ep + 
       (-126.07 - 7.5941/ep^3 + 7.3106/ep^2 + 6.5335/ep)*nl - 21.789*nl^2}, 
     {0.06142067551, 0.3111442931, 2524.5 + 19.745/ep^4 + 59.601/ep^3 - 
       177.46/ep^2 - 234.49/ep + (-115.94 - 7.4045/ep^3 + 7.956/ep^2 + 
         6.0047/ep)*nl - 21.245*nl^2}, {0.06142067551, 0.3333626115, 
      2483.7 + 19.296/ep^4 + 53.572/ep^3 - 171.15/ep^2 - 225.75/ep + 
       (-107.56 - 7.236/ep^3 + 8.5209/ep^2 + 5.507/ep)*nl - 20.762*nl^2}, 
     {0.06142067551, 0.35558093, 2454.6 + 18.903/ep^4 + 48.273/ep^3 - 
       164.77/ep^2 - 221.05/ep + (-100.68 - 7.0886/ep^3 + 9.0181/ep^2 + 
         5.0399/ep)*nl - 20.339*nl^2}, {0.06142067551, 0.3777992484, 
      2436.7 + 18.566/ep^4 + 43.618/ep^3 - 158.45/ep^2 - 219.79/ep + 
       (-95.072 - 6.9622/ep^3 + 9.4584/ep^2 + 4.6031/ep)*nl - 19.976*nl^2}, 
     {0.06142067551, 0.4000175669, 2429.7 + 18.285/ep^4 + 39.536/ep^3 - 
       152.25/ep^2 - 221.49/ep + (-90.55 - 6.8569/ep^3 + 9.8507/ep^2 + 
         4.1965/ep)*nl - 19.674*nl^2}, {0.06142067551, 0.4222358854, 
      2433.3 + 18.06/ep^4 + 35.965/ep^3 - 146.21/ep^2 - 225.83/ep + 
       (-86.958 - 6.7726/ep^3 + 10.203/ep^2 + 3.8204/ep)*nl - 19.432*nl^2}, 
     {0.06142067551, 0.4444542038, 2447.1 + 17.892/ep^4 + 32.854/ep^3 - 
       140.37/ep^2 - 232.53/ep + (-84.165 - 6.7095/ep^3 + 10.521/ep^2 + 
         3.4748/ep)*nl - 19.251*nl^2}, {0.06142067551, 0.4666725223, 
      2471. + 17.78/ep^4 + 30.159/ep^3 - 134.74/ep^2 - 241.41/ep + 
       (-82.055 - 6.6673/ep^3 + 10.81/ep^2 + 3.1599/ep)*nl - 19.13*nl^2}, 
     {0.06142067551, 0.4888908408, 2504.5 + 17.723/ep^4 + 27.843/ep^3 - 
       129.31/ep^2 - 252.36/ep + (-80.532 - 6.6463/ep^3 + 11.076/ep^2 + 
         2.8762/ep)*nl - 19.07*nl^2}, {0.06142067551, 0.5111091592, 
      2547.5 + 17.723/ep^4 + 25.874/ep^3 - 124.08/ep^2 - 265.28/ep + 
       (-79.514 - 6.6463/ep^3 + 11.322/ep^2 + 2.6239/ep)*nl - 19.07*nl^2}, 
     {0.06142067551, 0.5333274777, 2599.8 + 17.78/ep^4 + 24.225/ep^3 - 
       119.04/ep^2 - 280.13/ep + (-78.93 - 6.6673/ep^3 + 11.552/ep^2 + 
         2.4035/ep)*nl - 19.13*nl^2}, {0.06142067551, 0.5555457962, 
      2661.1 + 17.892/ep^4 + 22.875/ep^3 - 114.17/ep^2 - 296.91/ep + 
       (-78.723 - 6.7095/ep^3 + 11.768/ep^2 + 2.2151/ep)*nl - 19.251*nl^2}, 
     {0.06142067551, 0.5777641146, 2731.5 + 18.06/ep^4 + 21.805/ep^3 - 
       109.44/ep^2 - 315.63/ep + (-78.846 - 6.7726/ep^3 + 11.973/ep^2 + 
         2.0594/ep)*nl - 19.432*nl^2}, {0.06142067551, 0.5999824331, 
      2810.7 + 18.285/ep^4 + 21.004/ep^3 - 104.83/ep^2 - 336.35/ep + 
       (-79.265 - 6.8569/ep^3 + 12.167/ep^2 + 1.9366/ep)*nl - 19.674*nl^2}, 
     {0.06142067551, 0.6222007516, 2898.7 + 18.566/ep^4 + 20.462/ep^3 - 
       100.31/ep^2 - 359.14/ep + (-79.953 - 6.9622/ep^3 + 12.353/ep^2 + 
         1.8473/ep)*nl - 19.976*nl^2}, {0.06142067551, 0.64441907, 
      2995.4 + 18.903/ep^4 + 20.174/ep^3 - 95.848/ep^2 - 384.1/ep + 
       (-80.898 - 7.0886/ep^3 + 12.531/ep^2 + 1.7918/ep)*nl - 20.339*nl^2}, 
     {0.06142067551, 0.6666373885, 3101. + 19.296/ep^4 + 20.141/ep^3 - 
       91.407/ep^2 - 411.35/ep + (-82.099 - 7.236/ep^3 + 12.7/ep^2 + 
         1.7707/ep)*nl - 20.762*nl^2}, {0.06142067551, 0.6888557069, 
      3215.3 + 19.745/ep^4 + 20.368/ep^3 - 86.946/ep^2 - 441.06/ep + 
       (-83.567 - 7.4045/ep^3 + 12.86/ep^2 + 1.7845/ep)*nl - 21.245*nl^2}, 
     {0.06142067551, 0.7110740254, 3338.6 + 20.251/ep^4 + 20.868/ep^3 - 
       82.413/ep^2 - 473.43/ep + (-85.331 - 7.5941/ep^3 + 13.01/ep^2 + 
         1.8338/ep)*nl - 21.789*nl^2}, {0.06142067551, 0.7332923439, 
      3471. + 20.813/ep^4 + 21.66/ep^3 - 77.747/ep^2 - 508.71/ep + 
       (-87.438 - 7.8047/ep^3 + 13.147/ep^2 + 1.9193/ep)*nl - 22.394*nl^2}, 
     {0.06142067551, 0.7555106623, 3612.8 + 21.43/ep^4 + 22.772/ep^3 - 
       72.872/ep^2 - 547.22/ep + (-89.958 - 8.0364/ep^3 + 13.267/ep^2 + 
         2.0419/ep)*nl - 23.058*nl^2}, {0.06142067551, 0.7777289808, 
      3764.2 + 22.104/ep^4 + 24.247/ep^3 - 67.684/ep^2 - 589.38/ep + 
       (-92.995 - 8.2892/ep^3 + 13.366/ep^2 + 2.2027/ep)*nl - 23.784*nl^2}, 
     {0.06142067551, 0.7999472993, 3925.6 + 22.835/ep^4 + 26.141/ep^3 - 
       62.041/ep^2 - 635.74/ep + (-96.693 - 8.563/ep^3 + 13.436/ep^2 + 
         2.403/ep)*nl - 24.569*nl^2}, {0.06142067551, 0.8221656177, 
      4097.6 + 23.621/ep^4 + 28.537/ep^3 - 55.738/ep^2 - 687.03/ep + 
       (-101.26 - 8.8578/ep^3 + 13.467/ep^2 + 2.6448/ep)*nl - 25.415*nl^2}, 
     {0.06142067551, 0.8443839362, 4280.8 + 24.463/ep^4 + 31.551/ep^3 - 
       48.463/ep^2 - 744.32/ep + (-106.98 - 9.1738/ep^3 + 13.444/ep^2 + 
         2.9309/ep)*nl - 26.322*nl^2}, {0.06142067551, 0.8666022547, 
      4475.8 + 25.362/ep^4 + 35.356/ep^3 - 39.711/ep^2 - 809.14/ep + 
       (-114.3 - 9.5108/ep^3 + 13.346/ep^2 + 3.2656/ep)*nl - 27.289*nl^2}, 
     {0.06142067551, 0.8888205731, 4683.3 + 26.317/ep^4 + 40.221/ep^3 - 
       28.619/ep^2 - 883.88/ep + (-123.9 - 9.8688/ep^3 + 13.139/ep^2 + 
         3.6559/ep)*nl - 28.316*nl^2}, {0.06142067551, 0.9110388916, 
      4903.4 + 27.328/ep^4 + 46.59/ep^3 - 13.563/ep^2 - 972.49/ep + 
       (-136.9 - 10.248/ep^3 + 12.768/ep^2 + 4.114/ep)*nl - 29.404*nl^2}, 
     {0.06142067551, 0.9332572101, 5133.6 + 28.395/ep^4 + 55.285/ep^3 + 
       8.907/ep^2 - 1082.1/ep + (-155.4 - 10.648/ep^3 + 12.129/ep^2 + 
         4.6639/ep)*nl - 30.552*nl^2}, {0.05114403917, 0.05506731356, 
      3552.5 + 28.394/ep^4 + 240.61/ep^3 - 12.262/ep^2 - 1407.3/ep + 
       (-522.59 - 10.648/ep^3 - 13.636/ep^2 + 15.863/ep)*nl - 28.972*nl^2}, 
     {0.05114403917, 0.07788437441, 3670. + 27.268/ep^4 + 197.53/ep^3 - 
       108.85/ep^2 - 1033.2/ep + (-426.47 - 10.226/ep^3 - 8.6206/ep^2 + 
         15.807/ep)*nl - 27.823*nl^2}, {0.05114403917, 0.1007014352, 
      3609.5 + 26.202/ep^4 + 165.78/ep^3 - 155.01/ep^2 - 794.03/ep + 
       (-358.17 - 9.8258/ep^3 - 5.0031/ep^2 + 15.576/ep)*nl - 26.735*nl^2}, 
     {0.05114403917, 0.1235184961, 3493.6 + 25.195/ep^4 + 140.96/ep^3 - 
       176.93/ep^2 - 632.96/ep + (-306.58 - 9.4482/ep^3 - 2.2306/ep^2 + 
         15.235/ep)*nl - 25.708*nl^2}, {0.05114403917, 0.1463355569, 
      3364.5 + 24.247/ep^4 + 120.84/ep^3 - 185.81/ep^2 - 521.16/ep + 
       (-266.23 - 9.0927/ep^3 - 0.027216/ep^2 + 14.819/ep)*nl - 24.741*nl^2}, 
     {0.05114403917, 0.1691526178, 3238.9 + 23.359/ep^4 + 104.15/ep^3 - 
       187.19/ep^2 - 442.29/ep + (-233.96 - 8.7596/ep^3 + 1.7663/ep^2 + 
         14.356/ep)*nl - 23.834*nl^2}, {0.05114403917, 0.1919696786, 
      3123.6 + 22.53/ep^4 + 90.096/ep^3 - 184.15/ep^2 - 386.35/ep + 
       (-207.8 - 8.4486/ep^3 + 3.2511/ep^2 + 13.861/ep)*nl - 22.988*nl^2}, 
     {0.05114403917, 0.2147867395, 3021.5 + 21.759/ep^4 + 78.115/ep^3 - 
       178.47/ep^2 - 346.89/ep + (-186.42 - 8.1598/ep^3 + 4.4958/ep^2 + 
         13.349/ep)*nl - 22.202*nl^2}, {0.05114403917, 0.2376038003, 
      2933.7 + 21.049/ep^4 + 67.817/ep^3 - 171.25/ep^2 - 319.58/ep + 
       (-168.84 - 7.8932/ep^3 + 5.5495/ep^2 + 12.832/ep)*nl - 21.477*nl^2}, 
     {0.05114403917, 0.2604208611, 2860.4 + 20.397/ep^4 + 58.911/ep^3 - 
       163.19/ep^2 - 301.42/ep + (-154.38 - 7.6489/ep^3 + 6.4487/ep^2 + 
         12.316/ep)*nl - 20.812*nl^2}, {0.05114403917, 0.283237922, 
      2801.2 + 19.805/ep^4 + 51.173/ep^3 - 154.72/ep^2 - 290.32/ep + 
       (-142.49 - 7.4268/ep^3 + 7.2214/ep^2 + 11.811/ep)*nl - 20.208*nl^2}, 
     {0.05114403917, 0.3060549828, 2755.9 + 19.272/ep^4 + 44.427/ep^3 - 
       146.15/ep^2 - 284.74/ep + (-132.75 - 7.2269/ep^3 + 7.8894/ep^2 + 
         11.321/ep)*nl - 19.664*nl^2}, {0.05114403917, 0.3288720437, 
      2723.9 + 18.798/ep^4 + 38.533/ep^3 - 137.65/ep^2 - 283.62/ep + 
       (-124.82 - 7.0491/ep^3 + 8.4705/ep^2 + 10.853/ep)*nl - 19.18*nl^2}, 
     {0.05114403917, 0.3516891045, 2704.7 + 18.383/ep^4 + 33.376/ep^3 - 
       129.34/ep^2 - 286.14/ep + (-118.43 - 6.8937/ep^3 + 8.9789/ep^2 + 
         10.41/ep)*nl - 18.757*nl^2}, {0.05114403917, 0.3745061654, 
      2697.9 + 18.028/ep^4 + 28.86/ep^3 - 121.29/ep^2 - 291.75/ep + 
       (-113.35 - 6.7604/ep^3 + 9.4266/ep^2 + 9.9975/ep)*nl - 18.395*nl^2}, 
     {0.05114403917, 0.3973232262, 2703.1 + 17.732/ep^4 + 24.907/ep^3 - 
       113.52/ep^2 - 300.03/ep + (-109.38 - 6.6493/ep^3 + 9.8234/ep^2 + 
         9.6177/ep)*nl - 18.092*nl^2}, {0.05114403917, 0.420140287, 
      2719.9 + 17.495/ep^4 + 21.45/ep^3 - 106.06/ep^2 - 310.7/ep + 
       (-106.38 - 6.5605/ep^3 + 10.178/ep^2 + 9.2742/ep)*nl - 17.851*nl^2}, 
     {0.05114403917, 0.4429573479, 2748. + 17.317/ep^4 + 18.433/ep^3 - 
       98.896/ep^2 - 323.55/ep + (-104.2 - 6.4938/ep^3 + 10.496/ep^2 + 
         8.9696/ep)*nl - 17.669*nl^2}, {0.05114403917, 0.4657744087, 
      2787.2 + 17.198/ep^4 + 15.809/ep^3 - 92.014/ep^2 - 338.48/ep + 
       (-102.73 - 6.4494/ep^3 + 10.786/ep^2 + 8.7063/ep)*nl - 17.548*nl^2}, 
     {0.05114403917, 0.4885914696, 2837.2 + 17.139/ep^4 + 13.535/ep^3 - 
       85.391/ep^2 - 355.41/ep + (-101.87 - 6.4272/ep^3 + 11.05/ep^2 + 
         8.4865/ep)*nl - 17.488*nl^2}, {0.05114403917, 0.5114085304, 
      2897.8 + 17.139/ep^4 + 11.58/ep^3 - 79./ep^2 - 374.33/ep + 
       (-101.55 - 6.4272/ep^3 + 11.295/ep^2 + 8.3121/ep)*nl - 17.488*nl^2}, 
     {0.05114403917, 0.5342255913, 2968.8 + 17.198/ep^4 + 9.913/ep^3 - 
       72.808/ep^2 - 395.24/ep + (-101.69 - 6.4494/ep^3 + 11.523/ep^2 + 
         8.1848/ep)*nl - 17.548*nl^2}, {0.05114403917, 0.5570426521, 
      3050.2 + 17.317/ep^4 + 8.5122/ep^3 - 66.782/ep^2 - 418.19/ep + 
       (-102.23 - 6.4938/ep^3 + 11.737/ep^2 + 8.106/ep)*nl - 17.669*nl^2}, 
     {0.05114403917, 0.579859713, 3141.8 + 17.495/ep^4 + 7.3585/ep^3 - 
       60.887/ep^2 - 443.26/ep + (-103.14 - 6.5605/ep^3 + 11.939/ep^2 + 
         8.0769/ep)*nl - 17.851*nl^2}, {0.05114403917, 0.6026767738, 
      3243.7 + 17.732/ep^4 + 6.4383/ep^3 - 55.086/ep^2 - 470.52/ep + 
       (-104.37 - 6.6493/ep^3 + 12.132/ep^2 + 8.0988/ep)*nl - 18.092*nl^2}, 
     {0.05114403917, 0.6254938346, 3355.8 + 18.028/ep^4 + 5.7425/ep^3 - 
       49.342/ep^2 - 500.1/ep + (-105.91 - 6.7604/ep^3 + 12.316/ep^2 + 
         8.1724/ep)*nl - 18.395*nl^2}, {0.05114403917, 0.6483108955, 
      3478.2 + 18.383/ep^4 + 5.2668/ep^3 - 43.618/ep^2 - 532.14/ep + 
       (-107.74 - 6.8937/ep^3 + 12.493/ep^2 + 8.2984/ep)*nl - 18.757*nl^2}, 
     {0.05114403917, 0.6711279563, 3611. + 18.798/ep^4 + 5.0123/ep^3 - 
       37.874/ep^2 - 566.78/ep + (-109.87 - 7.0491/ep^3 + 12.661/ep^2 + 
         8.4774/ep)*nl - 19.18*nl^2}, {0.05114403917, 0.6939450172, 
      3754.2 + 19.272/ep^4 + 4.9864/ep^3 - 32.067/ep^2 - 604.22/ep + 
       (-112.3 - 7.2269/ep^3 + 12.819/ep^2 + 8.7096/ep)*nl - 19.664*nl^2}, 
     {0.05114403917, 0.716762078, 3908.1 + 19.805/ep^4 + 5.2032/ep^3 - 
       26.151/ep^2 - 644.68/ep + (-115.09 - 7.4268/ep^3 + 12.968/ep^2 + 
         8.9951/ep)*nl - 20.208*nl^2}, {0.05114403917, 0.7395791389, 
      4073.1 + 20.397/ep^4 + 5.6855/ep^3 - 20.071/ep^2 - 688.45/ep + 
       (-118.27 - 7.6489/ep^3 + 13.102/ep^2 + 9.3336/ep)*nl - 20.812*nl^2}, 
     {0.05114403917, 0.7623961997, 4249.3 + 21.049/ep^4 + 6.4673/ep^3 - 
       13.758/ep^2 - 735.86/ep + (-121.93 - 7.8932/ep^3 + 13.218/ep^2 + 
         9.7246/ep)*nl - 21.477*nl^2}, {0.05114403917, 0.7852132605, 
      4437.4 + 21.759/ep^4 + 7.5973/ep^3 - 7.1219/ep^2 - 787.37/ep + 
       (-126.18 - 8.1598/ep^3 + 13.311/ep^2 + 10.167/ep)*nl - 22.202*nl^2}, 
     {0.05114403917, 0.8080303214, 4637.9 + 22.53/ep^4 + 9.1443/ep^3 - 
       0.034848/ep^2 - 843.58/ep + (-131.19 - 8.4486/ep^3 + 13.37/ep^2 + 
         10.66/ep)*nl - 22.988*nl^2}, {0.05114403917, 0.8308473822, 
      4851.7 + 23.359/ep^4 + 11.207/ep^3 + 7.6953/ep^2 - 905.32/ep + 
       (-137.21 - 8.7596/ep^3 + 13.385/ep^2 + 11.201/ep)*nl - 23.834*nl^2}, 
     {0.05114403917, 0.8536644431, 5079.7 + 24.247/ep^4 + 13.93/ep^3 + 
       16.377/ep^2 - 973.82/ep + (-144.57 - 9.0927/ep^3 + 13.336/ep^2 + 
         11.788/ep)*nl - 24.741*nl^2}, {0.05114403917, 0.8764815039, 
      5323.3 + 25.195/ep^4 + 17.531/ep^3 + 26.537/ep^2 - 1051./ep + 
       (-153.82 - 9.4482/ep^3 + 13.198/ep^2 + 12.415/ep)*nl - 25.708*nl^2}, 
     {0.05114403917, 0.8992985648, 5584.1 + 26.202/ep^4 + 22.363/ep^3 + 
       39.155/ep^2 - 1139.8/ep + (-165.81 - 9.8258/ep^3 + 12.924/ep^2 + 
         13.078/ep)*nl - 26.735*nl^2}, {0.05114403917, 0.9221156256, 
      5863.4 + 27.268/ep^4 + 29.045/ep^3 + 56.254/ep^2 - 1245.9/ep + 
       (-182.11 - 10.226/ep^3 + 12.439/ep^2 + 13.766/ep)*nl - 27.823*nl^2}, 
     {0.05114403917, 0.9449326864, 6159.8 + 28.394/ep^4 + 38.832/ep^3 + 
       82.732/ep^2 - 1380.5/ep + (-205.84 - 10.648/ep^3 + 11.586/ep^2 + 
         14.462/ep)*nl - 28.972*nl^2}, {0.04220205152, 0.04515139741, 
      3862.4 + 28.393/ep^4 + 238.31/ep^3 - 3.5663/ep^2 - 1515.7/ep + 
       (-569.57 - 10.647/ep^3 - 16.078/ep^2 + 17.991/ep)*nl - 27.057*nl^2}, 
     {0.04220205152, 0.06847696677, 4004.8 + 27.216/ep^4 + 188.26/ep^3 - 
       111.82/ep^2 - 1063.6/ep + (-460.32 - 10.206/ep^3 - 10.095/ep^2 + 
         19.748/ep)*nl - 25.936*nl^2}, {0.04220205152, 0.09080253614, 
      3930.2 + 26.149/ep^4 + 154.57/ep^3 - 154./ep^2 - 810.64/ep + 
       (-389.55 - 9.8058/ep^3 - 6.1316/ep^2 + 20.589/ep)*nl - 24.919*nl^2}, 
     {0.04220205152, 0.1151281055, 3792.9 + 25.05/ep^4 + 126.75/ep^3 - 
       171.07/ep^2 - 639.3/ep + (-333.09 - 9.3937/ep^3 - 2.9093/ep^2 + 
         20.982/ep)*nl - 23.872*nl^2}, {0.04220205152, 0.1384536749, 
      3655.2 + 24.059/ep^4 + 105.72/ep^3 - 173.59/ep^2 - 534.79/ep + 
       (-291.84 - 9.0222/ep^3 - 0.51091/ep^2 + 21.038/ep)*nl - 22.928*nl^2}, 
     {0.04220205152, 0.1617792442, 3527.8 + 23.131/ep^4 + 88.571/ep^3 - 
       169.09/ep^2 - 466.83/ep + (-259.31 - 8.674/ep^3 + 1.4167/ep^2 + 
         20.887/ep)*nl - 22.043*nl^2}, {0.04220205152, 0.1851048136, 
      3415.7 + 22.264/ep^4 + 74.319/ep^3 - 160.84/ep^2 - 423.04/ep + 
       (-233.22 - 8.349/ep^3 + 2.9967/ep^2 + 20.596/ep)*nl - 21.217*nl^2}, 
     {0.04220205152, 0.208430383, 3320.4 + 21.459/ep^4 + 62.314/ep^3 - 
       150.66/ep^2 - 395.83/ep + (-212.07 - 8.0473/ep^3 + 4.3103/ep^2 + 
         20.211/ep)*nl - 20.45*nl^2}, {0.04220205152, 0.2317559523, 
      3241.9 + 20.716/ep^4 + 52.1/ep^3 - 139.58/ep^2 - 380.3/ep + 
       (-194.84 - 7.7687/ep^3 + 5.4143/ep^2 + 19.765/ep)*nl - 19.742*nl^2}, 
     {0.04220205152, 0.2550815217, 3179.6 + 20.036/ep^4 + 43.346/ep^3 - 
       128.22/ep^2 - 373.23/ep + (-180.79 - 7.5133/ep^3 + 6.3504/ep^2 + 
         19.285/ep)*nl - 19.093*nl^2}, {0.04220205152, 0.278407091, 
      3132.8 + 19.416/ep^4 + 35.799/ep^3 - 116.93/ep^2 - 372.44/ep + 
       (-169.34 - 7.2812/ep^3 + 7.1498/ep^2 + 18.789/ep)*nl - 18.503*nl^2}, 
     {0.04220205152, 0.3017326604, 3100.8 + 18.859/ep^4 + 29.265/ep^3 - 
       105.93/ep^2 - 376.42/ep + (-160.07 - 7.0723/ep^3 + 7.8371/ep^2 + 
         18.293/ep)*nl - 17.972*nl^2}, {0.04220205152, 0.3250582298, 
      3083.1 + 18.364/ep^4 + 23.587/ep^3 - 95.326/ep^2 - 384.14/ep + 
       (-152.63 - 6.8865/ep^3 + 8.4317/ep^2 + 17.811/ep)*nl - 17.5*nl^2}, 
     {0.04220205152, 0.3483837991, 3079. + 17.931/ep^4 + 18.641/ep^3 - 
       85.181/ep^2 - 394.91/ep + (-146.76 - 6.724/ep^3 + 8.9492/ep^2 + 
         17.354/ep)*nl - 17.087*nl^2}, {0.04220205152, 0.3717093685, 
      3088. + 17.559/ep^4 + 14.323/ep^3 - 75.503/ep^2 - 408.26/ep + 
       (-142.22 - 6.5848/ep^3 + 9.4027/ep^2 + 16.93/ep)*nl - 16.734*nl^2}, 
     {0.04220205152, 0.3950349379, 3109.9 + 17.25/ep^4 + 10.547/ep^3 - 
       66.278/ep^2 - 423.87/ep + (-138.82 - 6.4687/ep^3 + 9.8027/ep^2 + 
         16.547/ep)*nl - 16.439*nl^2}, {0.04220205152, 0.4183605072, 
      3144.3 + 17.002/ep^4 + 7.2417/ep^3 - 57.476/ep^2 - 441.57/ep + 
       (-136.42 - 6.3758/ep^3 + 10.158/ep^2 + 16.213/ep)*nl - 16.203*nl^2}, 
     {0.04220205152, 0.4416860766, 3190.9 + 16.817/ep^4 + 4.3468/ep^3 - 
       49.054/ep^2 - 461.27/ep + (-134.89 - 6.3062/ep^3 + 10.477/ep^2 + 
         15.932/ep)*nl - 16.026*nl^2}, {0.04220205152, 0.465011646, 
      3249.6 + 16.693/ep^4 + 1.811/ep^3 - 40.966/ep^2 - 482.93/ep + 
       (-134.1 - 6.2598/ep^3 + 10.765/ep^2 + 15.71/ep)*nl - 15.908*nl^2}, 
     {0.04220205152, 0.4883372153, 3320.2 + 16.631/ep^4 - 0.40868/ep^3 - 
       33.161/ep^2 - 506.59/ep + (-133.98 - 6.2365/ep^3 + 11.028/ep^2 + 
         15.551/ep)*nl - 15.849*nl^2}, {0.04220205152, 0.5116627847, 
      3402.7 + 16.631/ep^4 - 2.3486/ep^3 - 25.584/ep^2 - 532.3/ep + 
       (-134.44 - 6.2365/ep^3 + 11.271/ep^2 + 15.459/ep)*nl - 15.849*nl^2}, 
     {0.04220205152, 0.534988354, 3497. + 16.693/ep^4 - 4.039/ep^3 - 
       18.186/ep^2 - 560.16/ep + (-135.41 - 6.2598/ep^3 + 11.496/ep^2 + 
         15.437/ep)*nl - 15.908*nl^2}, {0.04220205152, 0.5583139234, 
      3603.1 + 16.817/ep^4 - 5.5044/ep^3 - 10.913/ep^2 - 590.28/ep + 
       (-136.85 - 6.3062/ep^3 + 11.708/ep^2 + 15.488/ep)*nl - 16.026*nl^2}, 
     {0.04220205152, 0.5816394928, 3721.1 + 17.002/ep^4 - 6.7642/ep^3 - 
       3.7164/ep^2 - 622.78/ep + (-138.7 - 6.3758/ep^3 + 11.909/ep^2 + 
         15.613/ep)*nl - 16.203*nl^2}, {0.04220205152, 0.6049650621, 
      3850.9 + 17.25/ep^4 - 7.8328/ep^3 + 3.4508/ep^2 - 657.81/ep + 
       (-140.95 - 6.4687/ep^3 + 12.1/ep^2 + 15.816/ep)*nl - 16.439*nl^2}, 
     {0.04220205152, 0.6282906315, 3992.7 + 17.559/ep^4 - 8.7193/ep^3 + 
       10.634/ep^2 - 695.54/ep + (-143.57 - 6.5848/ep^3 + 12.283/ep^2 + 
         16.097/ep)*nl - 16.734*nl^2}, {0.04220205152, 0.6516162009, 
      4146.7 + 17.931/ep^4 - 9.4277/ep^3 + 17.875/ep^2 - 736.12/ep + 
       (-146.56 - 6.724/ep^3 + 12.458/ep^2 + 16.456/ep)*nl - 17.087*nl^2}, 
     {0.04220205152, 0.6749417702, 4312.9 + 18.364/ep^4 - 9.9561/ep^3 + 
       25.216/ep^2 - 779.76/ep + (-149.91 - 6.8865/ep^3 + 12.625/ep^2 + 
         16.896/ep)*nl - 17.5*nl^2}, {0.04220205152, 0.6982673396, 
      4491.7 + 18.859/ep^4 - 10.296/ep^3 + 32.696/ep^2 - 826.66/ep + 
       (-153.64 - 7.0723/ep^3 + 12.782/ep^2 + 17.415/ep)*nl - 17.972*nl^2}, 
     {0.04220205152, 0.721592909, 4683.3 + 19.416/ep^4 - 10.431/ep^3 + 
       40.355/ep^2 - 877.07/ep + (-157.8 - 7.2812/ep^3 + 12.929/ep^2 + 
         18.012/ep)*nl - 18.503*nl^2}, {0.04220205152, 0.7449184783, 
      4888.2 + 20.036/ep^4 - 10.334/ep^3 + 48.238/ep^2 - 931.26/ep + 
       (-162.44 - 7.5133/ep^3 + 13.06/ep^2 + 18.687/ep)*nl - 19.093*nl^2}, 
     {0.04220205152, 0.7682440477, 5106.7 + 20.716/ep^4 - 9.9674/ep^3 + 
       56.396/ep^2 - 989.58/ep + (-167.65 - 7.7687/ep^3 + 13.173/ep^2 + 
         19.436/ep)*nl - 19.742*nl^2}, {0.04220205152, 0.791569617, 
      5339.6 + 21.459/ep^4 - 9.2749/ep^3 + 64.897/ep^2 - 1052.5/ep + 
       (-173.55 - 8.0473/ep^3 + 13.259/ep^2 + 20.256/ep)*nl - 20.45*nl^2}, 
     {0.04220205152, 0.8148951864, 5587.7 + 22.264/ep^4 - 8.1767/ep^3 + 
       73.838/ep^2 - 1120.6/ep + (-180.32 - 8.349/ep^3 + 13.309/ep^2 + 
         21.142/ep)*nl - 21.217*nl^2}, {0.04220205152, 0.8382207558, 
      5852.1 + 23.131/ep^4 - 6.5571/ep^3 + 83.378/ep^2 - 1194.8/ep + 
       (-188.23 - 8.674/ep^3 + 13.308/ep^2 + 22.086/ep)*nl - 22.043*nl^2}, 
     {0.04220205152, 0.8615463251, 6134.2 + 24.059/ep^4 - 4.2438/ep^3 + 
       93.787/ep^2 - 1276.4/ep + (-197.67 - 9.0222/ep^3 + 13.234/ep^2 + 
         23.077/ep)*nl - 22.928*nl^2}, {0.04220205152, 0.8848718945, 
      6436.1 + 25.05/ep^4 - 0.96815/ep^3 + 105.57/ep^2 - 1367.5/ep + 
       (-209.26 - 9.3937/ep^3 + 13.055/ep^2 + 24.096/ep)*nl - 23.872*nl^2}, 
     {0.04220205152, 0.9081974639, 6760.7 + 26.102/ep^4 + 3.7188/ep^3 + 
       119.76/ep^2 - 1471.9/ep + (-224.08 - 9.7883/ep^3 + 12.714/ep^2 + 
         25.116/ep)*nl - 24.875*nl^2}, {0.04220205152, 0.9315230332, 
      7111.5 + 27.216/ep^4 + 10.654/ep^3 + 138.72/ep^2 - 1597.1/ep + 
       (-244.12 - 10.206/ep^3 + 12.106/ep^2 + 26.085/ep)*nl - 25.936*nl^2}, 
     {0.04220205152, 0.9548486026, 7489.9 + 28.393/ep^4 + 21.711/ep^3 + 
       169.18/ep^2 - 1760./ep + (-273.99 - 10.647/ep^3 + 10.997/ep^2 + 
         26.892/ep)*nl - 27.057*nl^2}, {0.03455182729, 0.03683604975, 
      4236.6 + 28.392/ep^4 + 235.67/ep^3 + 4.8556/ep^2 - 1640.8/ep + 
       (-621.91 - 10.647/ep^3 - 18.586/ep^2 + 21.035/ep)*nl - 24.787*nl^2}, 
     {0.03455182729, 0.0605880472, 4401.5 + 27.172/ep^4 + 177.67/ep^3 - 
       113.98/ep^2 - 1098.6/ep + (-500.24 - 10.19/ep^3 - 11.499/ep^2 + 
         25.377/ep)*nl - 23.722*nl^2}, {0.03455182729, 0.08434004465, 
      4302.7 + 26.017/ep^4 + 139.46/ep^3 - 151.18/ep^2 - 820.98/ep + 
       (-423.51 - 9.7563/ep^3 - 6.8749/ep^2 + 27.631/ep)*nl - 22.713*nl^2}, 
     {0.03455182729, 0.1080920421, 4162.3 + 24.926/ep^4 + 111.42/ep^3 - 
       158.73/ep^2 - 665.41/ep + (-369.03 - 9.3471/ep^3 - 3.5153/ep^2 + 
         28.823/ep)*nl - 21.761*nl^2}, {0.03455182729, 0.1318440395, 
      4027.8 + 23.898/ep^4 + 89.691/ep^3 - 153.37/ep^2 - 575.68/ep + 
       (-327.97 - 8.9619/ep^3 - 0.93472/ep^2 + 29.381/ep)*nl - 20.864*nl^2}, 
     {0.03455182729, 0.155596037, 3910.9 + 22.936/ep^4 + 72.271/ep^3 - 
       142.06/ep^2 - 524.71/ep + (-295.95 - 8.6009/ep^3 + 1.1153/ep^2 + 
         29.53/ep)*nl - 20.024*nl^2}, {0.03455182729, 0.1793480344, 
      3813.9 + 22.037/ep^4 + 57.996/ep^3 - 128.1/ep^2 - 497.86/ep + 
       (-270.44 - 8.2639/ep^3 + 2.7806/ep^2 + 29.405/ep)*nl - 19.239*nl^2}, 
     {0.03455182729, 0.2031000319, 3736.2 + 21.203/ep^4 + 46.116/ep^3 - 
       113.15/ep^2 - 486.6/ep + (-249.89 - 7.951/ep^3 + 4.155/ep^2 + 
         29.095/ep)*nl - 18.511*nl^2}, {0.03455182729, 0.2268520293, 
      3676.7 + 20.432/ep^4 + 36.116/ep^3 - 98.12/ep^2 - 485.71/ep + 
       (-233.22 - 7.6621/ep^3 + 5.303/ep^2 + 28.664/ep)*nl - 17.838*nl^2}, 
     {0.03455182729, 0.2506040268, 3634.1 + 19.726/ep^4 + 27.626/ep^3 - 
       83.477/ep^2 - 491.91/ep + (-219.69 - 7.3973/ep^3 + 6.2708/ep^2 + 
         28.157/ep)*nl - 17.222*nl^2}, {0.03455182729, 0.2743560242, 
      3607.3 + 19.084/ep^4 + 20.368/ep^3 - 69.461/ep^2 - 503.1/ep + 
       (-208.73 - 7.1566/ep^3 + 7.093/ep^2 + 27.611/ep)*nl - 16.661*nl^2}, 
     {0.03455182729, 0.2981080217, 3595.5 + 18.507/ep^4 + 14.128/ep^3 - 
       56.174/ep^2 - 517.9/ep + (-199.94 - 6.94/ep^3 + 7.7965/ep^2 + 
         27.051/ep)*nl - 16.157*nl^2}, {0.03455182729, 0.3218600191, 
      3598.1 + 17.993/ep^4 + 8.7382/ep^3 - 43.641/ep^2 - 535.46/ep + 
       (-192.97 - 6.7474/ep^3 + 8.4022/ep^2 + 26.502/ep)*nl - 15.709*nl^2}, 
     {0.03455182729, 0.3456120166, 3614.5 + 17.544/ep^4 + 4.0632/ep^3 - 
       31.834/ep^2 - 555.26/ep + (-187.58 - 6.5789/ep^3 + 8.927/ep^2 + 
         25.981/ep)*nl - 15.316*nl^2}, {0.03455182729, 0.369364014, 
      3644.4 + 17.159/ep^4 - 0.0076642/ep^3 - 20.699/ep^2 - 576.98/ep + 
       (-183.54 - 6.4345/ep^3 + 9.3849/ep^2 + 25.503/ep)*nl - 14.98*nl^2}, 
     {0.03455182729, 0.3931160115, 3687.7 + 16.838/ep^4 - 3.5659/ep^3 - 
       10.163/ep^2 - 600.5/ep + (-180.68 - 6.3142/ep^3 + 9.7871/ep^2 + 
         25.081/ep)*nl - 14.7*nl^2}, {0.03455182729, 0.4168680089, 
      3744.2 + 16.581/ep^4 - 6.6878/ep^3 - 0.14705/ep^2 - 625.78/ep + 
       (-178.87 - 6.2179/ep^3 + 10.143/ep^2 + 24.726/ep)*nl - 14.476*nl^2}, 
     {0.03455182729, 0.4406200064, 3813.7 + 16.388/ep^4 - 9.4375/ep^3 + 
       9.4339/ep^2 - 652.88/ep + (-177.97 - 6.1457/ep^3 + 10.462/ep^2 + 
         24.448/ep)*nl - 14.308*nl^2}, {0.03455182729, 0.4643720038, 
      3896.5 + 16.26/ep^4 - 11.869/ep^3 + 18.664/ep^2 - 681.89/ep + 
       (-177.9 - 6.0975/ep^3 + 10.748/ep^2 + 24.254/ep)*nl - 14.196*nl^2}, 
     {0.03455182729, 0.4881240013, 3992.4 + 16.196/ep^4 - 14.027/ep^3 + 
       27.628/ep^2 - 712.97/ep + (-178.55 - 6.0734/ep^3 + 11.01/ep^2 + 
         24.151/ep)*nl - 14.14*nl^2}, {0.03455182729, 0.5118759987, 
      4101.6 + 16.196/ep^4 - 15.951/ep^3 + 36.403/ep^2 - 746.28/ep + 
       (-179.88 - 6.0734/ep^3 + 11.25/ep^2 + 24.145/ep)*nl - 14.14*nl^2}, 
     {0.03455182729, 0.5356279962, 4224.3 + 16.26/ep^4 - 17.672/ep^3 + 
       45.066/ep^2 - 782.01/ep + (-181.81 - 6.0975/ep^3 + 11.474/ep^2 + 
         24.24/ep)*nl - 14.196*nl^2}, {0.03455182729, 0.5593799936, 
      4360.5 + 16.388/ep^4 - 19.215/ep^3 + 53.687/ep^2 - 820.35/ep + 
       (-184.3 - 6.1457/ep^3 + 11.684/ep^2 + 24.442/ep)*nl - 14.308*nl^2}, 
     {0.03455182729, 0.5831319911, 4510.5 + 16.581/ep^4 - 20.601/ep^3 + 
       62.33/ep^2 - 861.51/ep + (-187.31 - 6.2179/ep^3 + 11.883/ep^2 + 
         24.753/ep)*nl - 14.476*nl^2}, {0.03455182729, 0.6068839885, 
      4674.4 + 16.838/ep^4 - 21.845/ep^3 + 71.055/ep^2 - 905.7/ep + 
       (-190.81 - 6.3142/ep^3 + 12.072/ep^2 + 25.175/ep)*nl - 14.7*nl^2}, 
     {0.03455182729, 0.630635986, 4852.6 + 17.159/ep^4 - 22.955/ep^3 + 
       79.915/ep^2 - 953.12/ep + (-194.8 - 6.4345/ep^3 + 12.253/ep^2 + 
         25.712/ep)*nl - 14.98*nl^2}, {0.03455182729, 0.6543879834, 
      5045.2 + 17.544/ep^4 - 23.936/ep^3 + 88.956/ep^2 - 1004./ep + 
       (-199.26 - 6.5789/ep^3 + 12.427/ep^2 + 26.363/ep)*nl - 15.316*nl^2}, 
     {0.03455182729, 0.6781399809, 5252.5 + 17.993/ep^4 - 24.785/ep^3 + 
       98.219/ep^2 - 1058.5/ep + (-204.21 - 6.7474/ep^3 + 12.593/ep^2 + 
         27.129/ep)*nl - 15.709*nl^2}, {0.03455182729, 0.7018919783, 
      5474.9 + 18.507/ep^4 - 25.491/ep^3 + 107.74/ep^2 - 1116.9/ep + 
       (-209.65 - 6.94/ep^3 + 12.749/ep^2 + 28.01/ep)*nl - 16.157*nl^2}, 
     {0.03455182729, 0.7256439758, 5712.8 + 19.084/ep^4 - 26.038/ep^3 + 
       117.55/ep^2 - 1179.5/ep + (-215.64 - 7.1566/ep^3 + 12.894/ep^2 + 
         29.003/ep)*nl - 16.661*nl^2}, {0.03455182729, 0.7493959732, 
      5966.6 + 19.726/ep^4 - 26.394/ep^3 + 127.67/ep^2 - 1246.4/ep + 
       (-222.23 - 7.3973/ep^3 + 13.023/ep^2 + 30.106/ep)*nl - 17.222*nl^2}, 
     {0.03455182729, 0.7731479707, 6237. + 20.432/ep^4 - 26.518/ep^3 + 
       138.14/ep^2 - 1318.1/ep + (-229.5 - 7.6621/ep^3 + 13.132/ep^2 + 
         31.314/ep)*nl - 17.838*nl^2}, {0.03455182729, 0.7968999681, 
      6524.5 + 21.203/ep^4 - 26.345/ep^3 + 148.98/ep^2 - 1394.9/ep + 
       (-237.59 - 7.951/ep^3 + 13.213/ep^2 + 32.619/ep)*nl - 18.511*nl^2}, 
     {0.03455182729, 0.8206519656, 6830.3 + 22.037/ep^4 - 25.787/ep^3 + 
       160.26/ep^2 - 1477.3/ep + (-246.68 - 8.2639/ep^3 + 13.253/ep^2 + 
         34.011/ep)*nl - 19.239*nl^2}, {0.03455182729, 0.844403963, 
      7155.7 + 22.936/ep^4 - 24.711/ep^3 + 172.06/ep^2 - 1566.3/ep + 
       (-257.04 - 8.6009/ep^3 + 13.238/ep^2 + 35.475/ep)*nl - 20.024*nl^2}, 
     {0.03455182729, 0.8681559605, 7502.5 + 23.898/ep^4 - 22.916/ep^3 + 
       184.59/ep^2 - 1663.2/ep + (-269.11 - 8.9619/ep^3 + 13.141/ep^2 + 
         36.987/ep)*nl - 20.864*nl^2}, {0.03455182729, 0.8919079579, 
      7873.6 + 24.926/ep^4 - 20.082/ep^3 + 198.26/ep^2 - 1770.2/ep + 
       (-283.58 - 9.3471/ep^3 + 12.923/ep^2 + 38.512/ep)*nl - 21.761*nl^2}, 
     {0.03455182729, 0.9156599554, 8273.4 + 26.017/ep^4 - 15.654/ep^3 + 
       214.06/ep^2 - 1891.6/ep + (-301.66 - 9.7563/ep^3 + 12.514/ep^2 + 
         39.987/ep)*nl - 22.713*nl^2}, {0.03455182729, 0.9394119528, 
      8708.4 + 27.172/ep^4 - 8.5337/ep^3 + 234.59/ep^2 - 2036.9/ep + 
       (-325.88 - 10.19/ep^3 + 11.777/ep^2 + 41.293/ep)*nl - 23.722*nl^2}, 
     {0.03455182729, 0.9631639502, 9186. + 28.392/ep^4 + 4.007/ep^3 + 
       268.66/ep^2 - 2231.2/ep + (-362.68 - 10.647/ep^3 + 10.371/ep^2 + 
         42.137/ep)*nl - 24.787*nl^2}, {0.02810086634, 0.02993829103, 
      4685.6 + 28.391/ep^4 + 232.67/ep^3 + 12.908/ep^2 - 1784./ep + 
       (-679.76 - 10.647/ep^3 - 21.146/ep^2 + 25.101/ep)*nl - 22.143*nl^2}, 
     {0.02810086634, 0.05404401969, 4868.1 + 27.135/ep^4 + 165.7/ep^3 - 
       114.26/ep^2 - 1140.4/ep + (-547.68 - 10.176/ep^3 - 12.811/ep^2 + 
         32.99/ep)*nl - 21.163*nl^2}, {0.02810086634, 0.07814974836, 
      4756. + 25.945/ep^4 + 124.37/ep^3 - 141.46/ep^2 - 857.33/ep + 
       (-470.24 - 9.7292/ep^3 - 7.679/ep^2 + 36.92/ep)*nl - 20.235*nl^2}, 
     {0.02810086634, 0.102255477, 4622.9 + 24.821/ep^4 + 95.049/ep^3 - 
       138.23/ep^2 - 719.5/ep + (-416.86 - 9.3078/ep^3 - 4.047/ep^2 + 
         39.024/ep)*nl - 19.359*nl^2}, {0.02810086634, 0.1263612057, 
      4509.3 + 23.763/ep^4 + 72.828/ep^3 - 123.65/ep^2 - 653.13/ep + 
       (-377.18 - 8.9111/ep^3 - 1.3002/ep^2 + 40.086/ep)*nl - 18.534*nl^2}, 
     {0.02810086634, 0.1504669344, 4419.9 + 22.771/ep^4 + 55.323/ep^3 - 
       104.8/ep^2 - 625.66/ep + (-346.42 - 8.5392/ep^3 + 0.85897/ep^2 + 
         40.496/ep)*nl - 17.76*nl^2}, {0.02810086634, 0.174572663, 
      4353.2 + 21.846/ep^4 + 41.185/ep^3 - 84.769/ep^2 - 620.59/ep + 
       (-321.98 - 8.1921/ep^3 + 2.5992/ep^2 + 40.477/ep)*nl - 17.038*nl^2}, 
     {0.02810086634, 0.1986783917, 4306.4 + 20.986/ep^4 + 29.567/ep^3 - 
       64.96/ep^2 - 628.85/ep + (-302.29 - 7.8698/ep^3 + 4.0265/ep^2 + 
         40.173/ep)*nl - 16.368*nl^2}, {0.02810086634, 0.2227841203, 
      4277.2 + 20.193/ep^4 + 19.897/ep^3 - 46.033/ep^2 - 645.22/ep + 
       (-286.31 - 7.5723/ep^3 + 5.2121/ep^2 + 39.682/ep)*nl - 15.749*nl^2}, 
     {0.02810086634, 0.246889849, 4264. + 19.465/ep^4 + 11.77/ep^3 - 
       28.26/ep^2 - 666.58/ep + (-273.32 - 7.2995/ep^3 + 6.2068/ep^2 + 
         39.074/ep)*nl - 15.182*nl^2}, {0.02810086634, 0.2709955777, 
      4265.6 + 18.804/ep^4 + 4.8846/ep^3 - 11.72/ep^2 - 691.08/ep + 
       (-262.83 - 7.0516/ep^3 + 7.0482/ep^2 + 38.404/ep)*nl - 14.666*nl^2}, 
     {0.02810086634, 0.2951013063, 4281.1 + 18.209/ep^4 - 0.98876/ep^3 + 
       3.6214/ep^2 - 717.67/ep + (-254.43 - 6.8285/ep^3 + 7.7651/ep^2 + 
         37.713/ep)*nl - 14.202*nl^2}, {0.02810086634, 0.319207035, 
      4310.3 + 17.68/ep^4 - 6.03/ep^3 + 17.851/ep^2 - 745.75/ep + 
       (-247.83 - 6.6301/ep^3 + 8.3798/ep^2 + 37.033/ep)*nl - 13.79*nl^2}, 
     {0.02810086634, 0.3433127637, 4352.9 + 17.218/ep^4 - 10.383/ep^3 + 
       31.09/ep^2 - 775.08/ep + (-242.81 - 6.4566/ep^3 + 8.9105/ep^2 + 
         36.391/ep)*nl - 13.429*nl^2}, {0.02810086634, 0.3674184923, 
      4408.9 + 16.821/ep^4 - 14.165/ep^3 + 43.469/ep^2 - 805.59/ep + 
       (-239.17 - 6.3078/ep^3 + 9.3717/ep^2 + 35.81/ep)*nl - 13.119*nl^2}, 
     {0.02810086634, 0.391524221, 4478.3 + 16.49/ep^4 - 17.473/ep^3 + 
       55.128/ep^2 - 837.37/ep + (-236.77 - 6.1838/ep^3 + 9.7755/ep^2 + 
         35.308/ep)*nl - 12.861*nl^2}, {0.02810086634, 0.4156299497, 
      4561.5 + 16.226/ep^4 - 20.386/ep^3 + 66.201/ep^2 - 870.61/ep + 
       (-235.48 - 6.0847/ep^3 + 10.132/ep^2 + 34.9/ep)*nl - 12.655*nl^2}, 
     {0.02810086634, 0.4397356783, 4658.7 + 16.027/ep^4 - 22.972/ep^3 + 
       76.823/ep^2 - 905.53/ep + (-235.19 - 6.0103/ep^3 + 10.449/ep^2 + 
         34.6/ep)*nl - 12.5*nl^2}, {0.02810086634, 0.463841407, 
      4770.1 + 15.895/ep^4 - 25.287/ep^3 + 87.117/ep^2 - 942.42/ep + 
       (-235.82 - 5.9607/ep^3 + 10.735/ep^2 + 34.418/ep)*nl - 12.397*nl^2}, 
     {0.02810086634, 0.4879471357, 4896.3 + 15.829/ep^4 - 27.379/ep^3 + 
       97.202/ep^2 - 981.57/ep + (-237.31 - 5.9359/ep^3 + 10.995/ep^2 + 
         34.364/ep)*nl - 12.346*nl^2}, {0.02810086634, 0.5120528643, 
      5037.5 + 15.829/ep^4 - 29.287/ep^3 + 107.19/ep^2 - 1023.3/ep + 
       (-239.58 - 5.9359/ep^3 + 11.233/ep^2 + 34.447/ep)*nl - 12.346*nl^2}, 
     {0.02810086634, 0.536158593, 5194.1 + 15.895/ep^4 - 31.045/ep^3 + 
       117.17/ep^2 - 1067.8/ep + (-242.6 - 5.9607/ep^3 + 11.455/ep^2 + 
         34.673/ep)*nl - 12.397*nl^2}, {0.02810086634, 0.5602643217, 
      5366.5 + 16.027/ep^4 - 32.678/ep^3 + 127.25/ep^2 - 1115.5/ep + 
       (-246.32 - 6.0103/ep^3 + 11.663/ep^2 + 35.048/ep)*nl - 12.5*nl^2}, 
     {0.02810086634, 0.5843700503, 5555.2 + 16.226/ep^4 - 34.208/ep^3 + 
       137.49/ep^2 - 1166.7/ep + (-250.72 - 6.0847/ep^3 + 11.86/ep^2 + 
         35.575/ep)*nl - 12.655*nl^2}, {0.02810086634, 0.608475779, 
      5760.4 + 16.49/ep^4 - 35.65/ep^3 + 147.98/ep^2 - 1221.6/ep + 
       (-255.77 - 6.1838/ep^3 + 12.048/ep^2 + 36.26/ep)*nl - 12.861*nl^2}, 
     {0.02810086634, 0.6325815077, 5982.7 + 16.821/ep^4 - 37.013/ep^3 + 
       158.77/ep^2 - 1280.5/ep + (-261.46 - 6.3078/ep^3 + 12.228/ep^2 + 
         37.103/ep)*nl - 13.119*nl^2}, {0.02810086634, 0.6566872363, 
      6222.4 + 17.218/ep^4 - 38.3/ep^3 + 169.91/ep^2 - 1343.6/ep + 
       (-267.8 - 6.4566/ep^3 + 12.4/ep^2 + 38.107/ep)*nl - 13.429*nl^2}, 
     {0.02810086634, 0.680792965, 6479.9 + 17.68/ep^4 - 39.509/ep^3 + 
       181.45/ep^2 - 1411.2/ep + (-274.78 - 6.6301/ep^3 + 12.565/ep^2 + 
         39.272/ep)*nl - 13.79*nl^2}, {0.02810086634, 0.7048986937, 
      6755.6 + 18.209/ep^4 - 40.627/ep^3 + 193.41/ep^2 - 1483.5/ep + 
       (-282.43 - 6.8285/ep^3 + 12.72/ep^2 + 40.595/ep)*nl - 14.202*nl^2}, 
     {0.02810086634, 0.7290044223, 7050.1 + 18.804/ep^4 - 41.636/ep^3 + 
       205.8/ep^2 - 1560.8/ep + (-290.79 - 7.0516/ep^3 + 12.863/ep^2 + 
         42.075/ep)*nl - 14.666*nl^2}, {0.02810086634, 0.753110151, 
      7363.7 + 19.465/ep^4 - 42.503/ep^3 + 218.65/ep^2 - 1643.2/ep + 
       (-299.91 - 7.2995/ep^3 + 12.991/ep^2 + 43.705/ep)*nl - 15.182*nl^2}, 
     {0.02810086634, 0.7772158797, 7697.2 + 20.193/ep^4 - 43.18/ep^3 + 
       231.93/ep^2 - 1731./ep + (-309.88 - 7.5723/ep^3 + 13.097/ep^2 + 
         45.479/ep)*nl - 15.749*nl^2}, {0.02810086634, 0.8013216083, 
      8051.2 + 20.986/ep^4 - 43.599/ep^3 + 245.65/ep^2 - 1824.6/ep + 
       (-320.82 - 7.8698/ep^3 + 13.172/ep^2 + 47.385/ep)*nl - 16.368*nl^2}, 
     {0.02810086634, 0.825427337, 8426.8 + 21.846/ep^4 - 43.661/ep^3 + 
       259.79/ep^2 - 1924.3/ep + (-332.91 - 8.1921/ep^3 + 13.205/ep^2 + 
         49.406/ep)*nl - 17.038*nl^2}, {0.02810086634, 0.8495330656, 
      8825.5 + 22.771/ep^4 - 43.216/ep^3 + 274.38/ep^2 - 2031./ep + 
       (-346.42 - 8.5392/ep^3 + 13.176/ep^2 + 51.517/ep)*nl - 17.76*nl^2}, 
     {0.02810086634, 0.8736387943, 9249.2 + 23.763/ep^4 - 42.037/ep^3 + 
       289.49/ep^2 - 2145.6/ep + (-361.79 - 8.9111/ep^3 + 13.058/ep^2 + 
         53.682/ep)*nl - 18.534*nl^2}, {0.02810086634, 0.897744523, 
      9701.5 + 24.821/ep^4 - 39.753/ep^3 + 305.39/ep^2 - 2270.6/ep + 
       (-379.73 - 9.3078/ep^3 + 12.803/ep^2 + 55.839/ep)*nl - 19.359*nl^2}, 
     {0.02810086634, 0.9218502516, 10188. + 25.945/ep^4 - 35.696/ep^3 + 
       322.89/ep^2 - 2410.4/ep + (-401.6 - 9.7292/ep^3 + 12.329/ep^2 + 
         57.88/ep)*nl - 20.235*nl^2}, {0.02810086634, 0.9459559803, 
      10720. + 27.135/ep^4 - 28.472/ep^3 + 344.58/ep^2 - 2576.3/ep + 
       (-430.33 - 10.176/ep^3 + 11.46/ep^2 + 59.583/ep)*nl - 21.163*nl^2}, 
     {0.02810086634, 0.970061709, 11314. + 28.391/ep^4 - 14.205/ep^3 + 
       381.48/ep^2 - 2803.8/ep + (-474.66 - 10.647/ep^3 + 9.7136/ep^2 + 
         60.343/ep)*nl - 22.143*nl^2}, {0.02272727273, 0.02426870538, 
      5220.4 + 28.39/ep^4 + 229.33/ep^3 + 20.498/ep^2 - 1946./ep + 
       (-743.23 - 10.646/ep^3 - 23.741/ep^2 + 30.288/ep)*nl - 19.113*nl^2}, 
     {0.02272727273, 0.04966518202, 5410.3 + 27.052/ep^4 + 150.09/ep^3 - 
       113.01/ep^2 - 1175./ep + (-600.57 - 10.145/ep^3 - 13.733/ep^2 + 
         43.207/ep)*nl - 18.212*nl^2}, {0.02272727273, 0.07306165867, 
      5303.4 + 25.885/ep^4 + 108.06/ep^3 - 124.22/ep^2 - 918.4/ep + 
       (-529.54 - 9.7067/ep^3 - 8.389/ep^2 + 48.754/ep)*nl - 17.426*nl^2}, 
     {0.02272727273, 0.09745813532, 5202.2 + 24.733/ep^4 + 77.705/ep^3 - 
       107.97/ep^2 - 811.04/ep + (-479.27 - 9.275/ep^3 - 4.5062/ep^2 + 
         51.822/ep)*nl - 16.651*nl^2}, {0.02272727273, 0.121854612, 
      5133.6 + 23.65/ep^4 + 55.21/ep^3 - 83.021/ep^2 - 777.36/ep + 
       (-442.18 - 8.8687/ep^3 - 1.611/ep^2 + 53.362/ep)*nl - 15.921*nl^2}, 
     {0.02272727273, 0.1462510886, 5093.3 + 22.634/ep^4 + 37.798/ep^3 - 
       56.129/ep^2 - 780.04/ep + (-413.4 - 8.4878/ep^3 + 0.64376/ep^2 + 
         53.971/ep)*nl - 15.238*nl^2}, {0.02272727273, 0.1706475653, 
      5075.1 + 21.686/ep^4 + 23.942/ep^3 - 29.876/ep^2 - 801.46/ep + 
       (-390.4 - 8.1323/ep^3 + 2.4487/ep^2 + 53.978/ep)*nl - 14.599*nl^2}, 
     {0.02272727273, 0.1950440419, 5074.4 + 20.806/ep^4 + 12.706/ep^3 - 
       5.2647/ep^2 - 832.53/ep + (-371.73 - 7.8021/ep^3 + 3.921/ep^2 + 
         53.592/ep)*nl - 14.007*nl^2}, {0.02272727273, 0.2194405186, 
      5088.2 + 19.993/ep^4 + 3.4672/ep^3 + 17.375/ep^2 - 868.4/ep + 
       (-356.45 - 7.4974/ep^3 + 5.1384/ep^2 + 52.952/ep)*nl - 13.46*nl^2}, 
     {0.02272727273, 0.2438369952, 5114.9 + 19.248/ep^4 - 4.2125/ep^3 + 
       38.02/ep^2 - 906.41/ep + (-343.95 - 7.2181/ep^3 + 6.1557/ep^2 + 
         52.157/ep)*nl - 12.958*nl^2}, {0.02272727273, 0.2682334719, 
      5153.5 + 18.571/ep^4 - 10.654/ep^3 + 56.796/ep^2 - 945.22/ep + 
       (-333.78 - 6.9641/ep^3 + 7.0131/ep^2 + 51.281/ep)*nl - 12.502*nl^2}, 
     {0.02272727273, 0.2926299485, 5203.8 + 17.962/ep^4 - 16.101/ep^3 + 
       73.892/ep^2 - 984.19/ep + (-325.61 - 6.7356/ep^3 + 7.7409/ep^2 + 
         50.38/ep)*nl - 12.092*nl^2}, {0.02272727273, 0.3170264251, 
      5265.9 + 17.42/ep^4 - 20.744/ep^3 + 89.525/ep^2 - 1023.2/ep + 
       (-319.21 - 6.5324/ep^3 + 8.363/ep^2 + 49.5/ep)*nl - 11.727*nl^2}, 
     {0.02272727273, 0.3414229018, 5340.1 + 16.946/ep^4 - 24.735/ep^3 + 
       103.92/ep^2 - 1062.2/ep + (-314.38 - 6.3546/ep^3 + 8.8983/ep^2 + 
         48.676/ep)*nl - 11.408*nl^2}, {0.02272727273, 0.3658193784, 
      5427.1 + 16.539/ep^4 - 28.195/ep^3 + 117.29/ep^2 - 1101.7/ep + 
       (-310.99 - 6.2023/ep^3 + 9.3621/ep^2 + 47.937/ep)*nl - 11.135*nl^2}, 
     {0.02272727273, 0.3902158551, 5527.5 + 16.201/ep^4 - 31.225/ep^3 + 
       129.86/ep^2 - 1141.9/ep + (-308.9 - 6.0753/ep^3 + 9.7669/ep^2 + 
         47.309/ep)*nl - 10.907*nl^2}, {0.02272727273, 0.4146123317, 
      5642. + 15.93/ep^4 - 33.909/ep^3 + 141.81/ep^2 - 1183.3/ep + 
       (-308.02 - 5.9737/ep^3 + 10.123/ep^2 + 46.812/ep)*nl - 10.724*nl^2}, 
     {0.02272727273, 0.4390088084, 5771.4 + 15.727/ep^4 - 36.317/ep^3 + 
       153.34/ep^2 - 1226.3/ep + (-308.28 - 5.8975/ep^3 + 10.44/ep^2 + 
         46.463/ep)*nl - 10.587*nl^2}, {0.02272727273, 0.463405285, 
      5916.6 + 15.591/ep^4 - 38.507/ep^3 + 164.61/ep^2 - 1271.5/ep + 
       (-309.6 - 5.8468/ep^3 + 10.724/ep^2 + 46.276/ep)*nl - 10.496*nl^2}, 
     {0.02272727273, 0.4878017617, 6078.1 + 15.524/ep^4 - 40.529/ep^3 + 
       175.78/ep^2 - 1319.3/ep + (-311.95 - 5.8214/ep^3 + 10.982/ep^2 + 
         46.265/ep)*nl - 10.451*nl^2}, {0.02272727273, 0.5121982383, 
      6257. + 15.524/ep^4 - 42.423/ep^3 + 186.98/ep^2 - 1370.2/ep + 
       (-315.26 - 5.8214/ep^3 + 11.219/ep^2 + 46.439/ep)*nl - 10.451*nl^2}, 
     {0.02272727273, 0.536594715, 6453.7 + 15.591/ep^4 - 44.223/ep^3 + 
       198.34/ep^2 - 1424.6/ep + (-319.51 - 5.8468/ep^3 + 11.439/ep^2 + 
         46.808/ep)*nl - 10.496*nl^2}, {0.02272727273, 0.5609911916, 
      6669.2 + 15.727/ep^4 - 45.957/ep^3 + 209.98/ep^2 - 1482.9/ep + 
       (-324.67 - 5.8975/ep^3 + 11.645/ep^2 + 47.378/ep)*nl - 10.587*nl^2}, 
     {0.02272727273, 0.5853876683, 6904. + 15.93/ep^4 - 47.646/ep^3 + 
       221.99/ep^2 - 1545.6/ep + (-330.71 - 5.9737/ep^3 + 11.84/ep^2 + 
         48.156/ep)*nl - 10.724*nl^2}, {0.02272727273, 0.6097841449, 
      7158.9 + 16.201/ep^4 - 49.305/ep^3 + 234.46/ep^2 - 1612.9/ep + 
       (-337.64 - 6.0753/ep^3 + 12.027/ep^2 + 49.146/ep)*nl - 10.907*nl^2}, 
     {0.02272727273, 0.6341806216, 7434.3 + 16.539/ep^4 - 50.944/ep^3 + 
       247.44/ep^2 - 1685.2/ep + (-345.42 - 6.2023/ep^3 + 12.206/ep^2 + 
         50.351/ep)*nl - 11.135*nl^2}, {0.02272727273, 0.6585770982, 
      7730.9 + 16.946/ep^4 - 52.566/ep^3 + 261.01/ep^2 - 1762.8/ep + 
       (-354.08 - 6.3546/ep^3 + 12.377/ep^2 + 51.771/ep)*nl - 11.408*nl^2}, 
     {0.02272727273, 0.6829735749, 8049.2 + 17.42/ep^4 - 54.167/ep^3 + 
       275.19/ep^2 - 1845.9/ep + (-363.62 - 6.5324/ep^3 + 12.541/ep^2 + 
         53.408/ep)*nl - 11.727*nl^2}, {0.02272727273, 0.7073700515, 
      8389.7 + 17.962/ep^4 - 55.735/ep^3 + 290./ep^2 - 1934.8/ep + 
       (-374.06 - 6.7356/ep^3 + 12.695/ep^2 + 55.259/ep)*nl - 12.092*nl^2}, 
     {0.02272727273, 0.7317665281, 8752.9 + 18.571/ep^4 - 57.249/ep^3 + 
       305.44/ep^2 - 2029.6/ep + (-385.42 - 6.9641/ep^3 + 12.837/ep^2 + 
         57.319/ep)*nl - 12.502*nl^2}, {0.02272727273, 0.7561630048, 
      9139.3 + 19.248/ep^4 - 58.673/ep^3 + 321.51/ep^2 - 2130.6/ep + 
       (-397.77 - 7.2181/ep^3 + 12.963/ep^2 + 59.582/ep)*nl - 12.958*nl^2}, 
     {0.02272727273, 0.7805594814, 9549.4 + 19.993/ep^4 - 59.957/ep^3 + 
       338.15/ep^2 - 2237.9/ep + (-411.18 - 7.4974/ep^3 + 13.066/ep^2 + 
         62.035/ep)*nl - 13.46*nl^2}, {0.02272727273, 0.8049559581, 
      9983.9 + 20.806/ep^4 - 61.027/ep^3 + 355.32/ep^2 - 2351.6/ep + 
       (-425.75 - 7.8021/ep^3 + 13.138/ep^2 + 64.664/ep)*nl - 14.007*nl^2}, 
     {0.02272727273, 0.8293524347, 10444. + 21.686/ep^4 - 61.774/ep^3 + 
       372.92/ep^2 - 2472./ep + (-441.65 - 8.1323/ep^3 + 13.163/ep^2 + 
         67.444/ep)*nl - 14.599*nl^2}, {0.02272727273, 0.8537489114, 
      10930. + 22.634/ep^4 - 62.036/ep^3 + 390.87/ep^2 - 2599.5/ep + 
       (-459.12 - 8.4878/ep^3 + 13.123/ep^2 + 70.339/ep)*nl - 15.238*nl^2}, 
     {0.02272727273, 0.878145388, 11445. + 23.65/ep^4 - 61.56/ep^3 + 
       409.09/ep^2 - 2735./ep + (-478.58 - 8.8687/ep^3 + 12.985/ep^2 + 
         73.296/ep)*nl - 15.921*nl^2}, {0.02272727273, 0.9025418647, 
      11991. + 24.733/ep^4 - 59.924/ep^3 + 427.63/ep^2 - 2880.3/ep + 
       (-500.73 - 9.275/ep^3 + 12.697/ep^2 + 76.223/ep)*nl - 16.651*nl^2}, 
     {0.02272727273, 0.9269383413, 12577. + 25.885/ep^4 - 56.348/ep^3 + 
       446.96/ep^2 - 3039.8/ep + (-526.95 - 9.7067/ep^3 + 12.162/ep^2 + 
         78.953/ep)*nl - 17.426*nl^2}, {0.02272727273, 0.951334818, 
      13217. + 27.104/ep^4 - 49.113/ep^3 + 469.36/ep^2 - 3226.1/ep + 
       (-560.49 - 10.164/ep^3 + 11.163/ep^2 + 81.125/ep)*nl - 18.246*nl^2}, 
     {0.02272727273, 0.9757312946, 13944. + 28.39/ep^4 - 32.857/ep^3 + 
       507.82/ep^2 - 3487.2/ep + (-612.58 - 10.646/ep^3 + 9.0324/ep^2 + 
         81.626/ep)*nl - 19.113*nl^2}};

